Spread Too Thin: How Higher Resolution Dilutes a Vision Transformer's Attention, and a Training-Free Rescaling

A vision transformer read at a higher resolution than it was trained at spreads each attention row over many more patches, yet every row must still hand out exactly one unit of weight. A law of softmax attention predicts that a growing crowd of bounded scores dilutes the attention on any patch or register whose score stays fixed. The same law gives a remedy that needs no training: multiply every score, the sink's included, by the ratio of the logarithms of the test and training token counts. Given sufficient margins at the training resolution, this keeps the attention on a match when one is present, and on a sink such as a register when none is, though trained models need not meet those margins. We test these predictions in public vision transformers and in controlled models read far above their training token count. Attention spreads as predicted. Registers lose their share, though production models compensate in part, and the rescaling holds the share of DINOv2's registers nearly level. Applied at test time without training, the rescaling recovers part of the lost accuracy in nearly every model, with absolute or rotary positions and with registers, and on images with native detail. The calibrated multiplier rises with the logarithmic ratio on average and varies across models. Its rise is steeper than the square-root rule used in image generators; in controlled models the log ratio is also more accurate, while in the public models the two rules' accuracy difference remains unresolved. The rescaling does not restore the attention a model learned, and why it helps, beyond countering the dilution, remains open.

==> anc/lean/MANIFEST.sha256 <==
a672c83e238ae47bf965c8107e59f9cdd13b833c22f922f2a4e5f3b81adf8221  README.md
8c7d0775a1104ad109ebe5580f420f90b8a3d6590636592f6f360c25ccbca45e  SpreadTooThin/AxiomAudit.lean
06c16144f9afc20895f5bc73a096f61b6b6226c4d753126b89768dba28726749  SpreadTooThin/Base/EntropyDual.lean
6a995deba46368c33b4059566e357d599198449dc8a5ca619ea4a8be5c08a445  SpreadTooThin/Base/PropFactor.lean
5e98e2a65f14e0b4ba937d4363af94b50d04777432576c0304cd790ab76be0d9  SpreadTooThin/Base/PropMeanfield.lean
bebeca946f91c113acdedacae4edf5998282908663cbba091b174fc06732e9a9  SpreadTooThin/Base/TemperatureGeometry.lean
ccd2d20521bed579ef19a4a1df752e73ac735e62526220b5d62c6e5363199895  SpreadTooThin/Base/ThmBudget.lean
d46aaf993c14d6c963e1ce8c4332accac9967ecf76e98cbf37e341418e3130b5  SpreadTooThin/Base/ThmPowermean.lean
1deb3c4f23a4435b410be2280cf5bc01dc7f82448619c086c385a7b6ad73a4f9  SpreadTooThin/Base/ThmTemper.lean
00cc45844fa8adaa07b681fd975a431a8ee1a82e5af5e771daae8762b36743a7  SpreadTooThin/Common/Softmax.lean
f3123e34da019f071dbde28804a3a7a8b6c9fda354553be7a2853a0cb30c8a23  SpreadTooThin/Dilution.lean
e6c36dc781430c2eb6c8f93a10290e635c789f85d9fff2b3e5eb1151d0add4cf  SpreadTooThin/FlatOdds.lean
bc95a340cac0ff33fca45fd499227907f6d560517e51753a19322397151bf4a2  SpreadTooThin/IndependentMeanfield.lean
ee19ea22fc13551b46b9b3392d7d12649db069b9d9bc252a80ab681c1138517a  SpreadTooThin/Keep.lean
a1954b31ec429b4a399fa722c84587ffd5dba9ef14e029f2117e4b5f54c4c6de  SpreadTooThin/KeepExtras.lean
7edf41794d8a1861b7bf62f86c966e3c42977d1a856d008c6434c03755252187  SpreadTooThin/Lemmas.lean
7679d275dd0fe49e2027b93b5fa060bd0aea2cda5bbe2ae506346d576c8a1797  SpreadTooThin/Meanfield.lean
31bc885cdf50542a4b16a52c982c1bb174e8345e1b57a16b1aeeee9d4d2493d1  SpreadTooThin/Replication.lean
8615f12ae4cada4c36db6781dee0413a2c113d63f3fac2781d94399b4f052980  SpreadTooThin/Statements.lean
ca61aa408d4c19bcfe26374f799779922a57641a57035e72e740decc70655203  SpreadTooThin.lean
aab67bcf7c5da95e7513c4c84c9d5fbda14a44ee00c23823e7d0992f4b95f3ab  lake-manifest.json
6cdf242e992d4ab3be3ccdfd0962e9959ee46484395adb9bbc630754eae221f9  lakefile.toml
3aac669c7a910ec2389f4e4f921b605adf6ebf2d1e0c9b9cd0be4d33f3f5db71  lean-toolchain


==> anc/lean/README.md <==
# Lean proofs for *Spread Too Thin*

This package proves every mathematical statement of *Spread Too Thin: How Higher Resolution Dilutes a Vision
Transformer's Attention, and a Training-Free Rescaling* in Lean 4. It covers:
- the predictions (L1)–(L4) and the cited results as the supplement restates them;
- the flat-crowd identity of Section 3.1 and the supplement's proposition on the preserving multiplier;
- the identities used in Sections 5, 7 and 8 and in the supplement.

The paper's measurements, and the numbers computed from its experimental settings, are experimental results and are
not part of this package.

## Building

Lean 4.33.1 (`lean-toolchain`) with Mathlib v4.33.1 (`lakefile.toml`, pinned in `lake-manifest.json`):

```
lake exe cache get   # optional: fetch prebuilt Mathlib
lake build
```

`SpreadTooThin/AxiomAudit.lean` runs during the build. It checks every theorem in the package and reports

```
AUDIT PASS: 424 theorems; only propext, Classical.choice, Quot.sound
```

There is no `sorry` and no added axiom. `MANIFEST.sha256` lists the hash of every file.

## Where each statement is proved

Declarations are in the `SpreadTooThin` namespace.

| Paper | Declaration(s) |
|---|---|
| §3: weights sum to one; every named multiplier equals one at the training size | `Common.sum_softmax`, `named_rules_at_training` |
| (L1) and S1, dilution: for scores in a fixed range the log-sum-exp and the entropy lie within a constant of ln N and the top score stays bounded | `lse_bounds`, `entropy_bounds`, `entropy_lse`, `bounded_dilution`, `bounded_top_slope` |
| S1, dilution for independent exponentiated scores with a common mean and bound: the row average, the log-sum, the entropy and the sink's log-odds | `MeanfieldLaw.independent_row_average`, `MeanfieldLaw.independent_meanfield`, `MeanfieldLaw.independent_entropy_with_sink_content_count`, `MeanfieldLaw.iid_meanfield`, `Lemmas.prefix_top_bounds`, `Lemmas.prefix_top_rate`, `Base.prop_meanfield` |
| S1: the share e^b/(e^b+Nμ) is a limit, not a finite identity | `MeanfieldLaw.finite_meanfield_counterexample` |
| (L2) and S1, sinks are gates: the factorization, zero-value registers, off-by-one softmax and the headwise output gate | `Base.prop_factor`, `zero_register_vector`, `zero_registers`, `output_gate_share` |
| (L2): a fixed sink's log-odds lie within the score range of b − ln N, so they fall like −ln N | `Statements.sink_logOdds_near`, `register_logOdds`, `fixed_null_logOdds` |
| (L3) and S1, one sink cannot do two jobs, with the sharp count N_* | `Base.thm_budget` |
| (L3) and S1, the rescaling's two bounds; non-decreasing if v_a ≤ 1; both weights tend to one if v_a < 1 | `Base.thm_temper`, `Lemmas.temper_va_only` |
| (L3), a group of registers: the largest register score sets the margin | `Statements.group_rescaled_limits` |
| (L3), a sink left outside the multiplier loses the guarantee | `Statements.sink_outside_fails` |
| S1, total-key counts: the crowd-to-sink ratio is at most T^{1−(b−s₀)/ln T_tr}, with the same two limits | `Statements.total_key_ratio`, `Statements.total_key_limits` |
| (L4) and S1, what the rescaling keeps: the power-mean identity, repeated crowds | `Base.thm_powermean`, `repeated_bag_powerMean`, `replicated_bag_mass` |
| (L4) and S1, a group of registers: exact for one register and at multiplier one, not in general | `single_register_scaling`, `Lemmas.group_at_one`, `grouped_null_scaling_counterexample` |
| §3.1, eq. (2): odds e^{cg}/n, kept exactly when c = 1 + ln(n/n_tr)/g | `Lemmas.flat_top_odds`, `Lemmas.flat_odds_preserved_iff`, `flat_keep_unique` |
| §3.1: the log ratio when the top key holds half the weight; the square-root rule and the fraction 1/(n_tr+1); more and less decisive heads; c = 1 at the training size | `flat_keep_log_ratio`, `flat_training_shares`, `sqrt_first_order`, `flat_decisiveness`, `keep_at_training_unique` |
| §3.1: the count convention matters (other keys against all keys) | `total_count_counterexample` |
| S1.1, Proposition 1: exactly one preserving multiplier, between 1 + L/g₁ and 1 + L/g_∞; exact for equal scores; the square-root rule to first order with its quadratic remainder; c = 1 at L = 0 | `keep`, `h_formula`, `h_hasDeriv`, `h_second_derivative`, `h_concave`, `h_strictMono`, `h_bounds`, `flat_h`, `flat_keep`, `keep_at_training`, `keep_at_training_unique`, `sqrt_first_order` |
| S1.1: on a repeated crowd L = ln k; a more decisive head is kept by a smaller multiplier; the bounds are tight only for equal scores | `repeated_h`, `replication_log_ratio`, `replicated_keep`, `more_decisive`, `keep_bounds_strict` |
| §5 and S4: copying every key k times adds ln k to the log-sum and the entropy and leaves the top score, each region's weight and the row's output unchanged | `replicate_weight`, `replicate_region`, `replicate_output`, `replicate_lse`, `replicate_entropy`, `replicate_top` |
| §5 and S5: the register split, C = b_R − ℓ, and fitted slopes satisfying ℓ′ = b_R′ − C′ before aggregation | `Statements.register_split`, `Statements.olsSlope_sub`, `slope_split` |
| §7: the lead over the log-mean-exp of the other scores equals g when they are equal | `Statements.lead_over_lme_flat` |
| §8 and S8: adding ln m to the uncopied keys' scores restores their share exactly when every patch is repeated m times, with or without the rescaling | `Statements.offset_restores` |

Declarations whose names end in `counterexample` are small explicit examples. Each shows that a stated hypothesis
cannot be dropped, or that a statement is approximate rather than exact.

## Conventions

- N counts the keys a statement names. The cited results count content keys; the total-key form counts every key.
  Section 3.1 counts the top key's other keys, n and n_tr.
- "Grows like ln N" and "falls like −ln N" mean a difference from ±ln N that stays bounded, or a limit of the ratio to
  ln N. They make no claim about finite fitted slopes, which are measurements.
- The rescaling at the training size is proved to be the identity on real numbers. Whether a model's floating-point
  output is unchanged is a property of the implementation, not part of this package.


==> anc/lean/SpreadTooThin.lean <==
import SpreadTooThin.Common.Softmax
import SpreadTooThin.Base.TemperatureGeometry
import SpreadTooThin.Base.EntropyDual
import SpreadTooThin.Base.PropFactor
import SpreadTooThin.Base.PropMeanfield
import SpreadTooThin.Base.ThmBudget
import SpreadTooThin.Base.ThmTemper
import SpreadTooThin.Base.ThmPowermean
import SpreadTooThin.Keep
import SpreadTooThin.Replication
import SpreadTooThin.KeepExtras
import SpreadTooThin.Dilution
import SpreadTooThin.FlatOdds
import SpreadTooThin.Meanfield
import SpreadTooThin.IndependentMeanfield
import SpreadTooThin.Lemmas
import SpreadTooThin.Statements
import SpreadTooThin.AxiomAudit


==> anc/lean/SpreadTooThin/AxiomAudit.lean <==
import SpreadTooThin.Common.Softmax
import SpreadTooThin.Base.TemperatureGeometry
import SpreadTooThin.Base.EntropyDual
import SpreadTooThin.Base.PropFactor
import SpreadTooThin.Base.PropMeanfield
import SpreadTooThin.Base.ThmBudget
import SpreadTooThin.Base.ThmTemper
import SpreadTooThin.Base.ThmPowermean
import SpreadTooThin.Keep
import SpreadTooThin.Replication
import SpreadTooThin.KeepExtras
import SpreadTooThin.Dilution
import SpreadTooThin.FlatOdds
import SpreadTooThin.Meanfield
import SpreadTooThin.IndependentMeanfield
import SpreadTooThin.Lemmas
import SpreadTooThin.Statements

/-!
Whole-package axiom audit: every theorem declared in a `SpreadTooThin` module depends only on
`propext`, `Classical.choice` and `Quot.sound`. A `sorry` would appear as `sorryAx` and fail.
-/

open Lean Elab Command

#eval show CommandElabM Unit from do
  let env ← getEnv
  let allowed := [``propext, ``Classical.choice, ``Quot.sound]
  let mut count : Nat := 0
  let mut bad : Array (Name × Name) := #[]
  for (n, ci) in env.constants.toList do
    if let some idx := env.getModuleIdxFor? n then
      if (env.header.moduleNames[idx.toNat]!).toString.startsWith "SpreadTooThin" then
        if let .thmInfo _ := ci then
          count := count + 1
          let axs ← liftCoreM (collectAxioms n)
          for a in axs do
            unless allowed.contains a do bad := bad.push (n, a)
  if bad.isEmpty then
    logInfo m!"AUDIT PASS: {count} theorems; only propext, Classical.choice, Quot.sound"
  else
    logError m!"AUDIT FAIL: {bad}"


==> anc/lean/SpreadTooThin/Base/EntropyDual.lean <==
import SpreadTooThin.Base.TemperatureGeometry
import Mathlib.Analysis.Convex.StdSimplex
import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog

/-! Attention entropy as log-sum-exp minus the tilted mean. -/

noncomputable section
open Filter Set
open scoped BigOperators Topology

namespace SpreadTooThin.Base.entropy_dual

open temperature_geometry

variable {ι : Type*} [Fintype ι]

def entropy (q : ι → ℝ) : ℝ := ∑ j, Real.negMulLog (q j)

def admissible (s : ι → ℝ) (m : ℝ) : Set (ι → ℝ) :=
  {q | q ∈ stdSimplex ℝ ι ∧ m ≤ ∑ j, q j * s j}

lemma entropy_eq (q : ι → ℝ) : entropy q = -(∑ j, q j * Real.log (q j)) := by
  simp [entropy, Real.negMulLog, Finset.sum_neg_distrib]

lemma gibbs_coordinate {x y : ℝ} (hx : 0 ≤ x) (hy : 0 < y) :
    Real.negMulLog x ≤ -(x * Real.log y) + y - x := by
  by_cases hx0 : x = 0
  · simp [hx0, hy.le]
  · have hxpos : 0 < x := lt_of_le_of_ne hx (Ne.symm hx0)
    have h := mul_le_mul_of_nonneg_left
      (Real.log_le_sub_one_of_pos (div_pos hy hxpos)) hx
    rw [Real.log_div hy.ne' hx0] at h
    have hcancel : x * (y / x) = y := by field_simp
    dsimp [Real.negMulLog]
    nlinarith

variable [Nonempty ι]

lemma tilt_simplex (s : ι → ℝ) (c : ℝ) : p s c ∈ stdSimplex ℝ ι :=
  ⟨fun j => (p_pos s c j).le, sum_p s c⟩

lemma log_tilt (s : ι → ℝ) (m c : ℝ) (j : ι) :
    Real.log (p s c j) = c * (s j - m) - F s m c := by
  rw [p_shift s m c j, Real.log_div (Real.exp_pos _).ne' (D_pos s m c).ne',
    Real.log_exp, F]

lemma cross_tilt (s q : ι → ℝ) (hq : q ∈ stdSimplex ℝ ι) (m c : ℝ) :
    (∑ j, q j * Real.log (p s c j)) = c * ((∑ j, q j * s j) - m) - F s m c := by
  simp_rw [log_tilt s m c]
  calc
    _ = ∑ j, (c * (q j * s j) - (c * m + F s m c) * q j) := by
      apply Finset.sum_congr rfl
      intro j _
      ring
    _ = _ := by
      rw [Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum, hq.2]
      ring

lemma gibbs (s q : ι → ℝ) (hq : q ∈ stdSimplex ℝ ι) (m c : ℝ) :
    entropy q + c * ((∑ j, q j * s j) - m) ≤ F s m c := by
  have h := Finset.sum_le_sum fun j (_ : j ∈ Finset.univ) =>
    gibbs_coordinate (hq.1 j) (p_pos s c j)
  have he : (∑ j, (-(q j * Real.log (p s c j)) + p s c j - q j)) =
      -(∑ j, q j * Real.log (p s c j)) := by
    rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.sum_neg_distrib,
      sum_p, hq.2]
    ring
  change entropy q ≤ _ at h
  rw [he, cross_tilt s q hq m c] at h
  linarith

lemma weak_duality (s : ι → ℝ) (m : ℝ) {q : ι → ℝ}
    (hq : q ∈ admissible s m) {c : ℝ} (hc : 0 ≤ c) : entropy q ≤ F s m c := by
  have h := gibbs s q hq.1 m c
  have hp := mul_nonneg hc (sub_nonneg.mpr hq.2)
  linarith

lemma entropy_tilt (s : ι → ℝ) (m c : ℝ) :
    entropy (p s c) = F s m c - c * (tiltedMean s c - m) := by
  rw [entropy_eq, cross_tilt s (p s c) (tilt_simplex s c) m c]
  dsimp [tiltedMean]
  ring

lemma dual_of_finite_witness (s : ι → ℝ) (m : ℝ) {q : ι → ℝ}
    (hq : q ∈ admissible s m) {c : ℝ} (hc : 0 ≤ c) (he : entropy q = F s m c) :
    IsGreatest (entropy '' admissible s m) (entropy q) ∧
    IsGLB (F s m '' Ici 0) (entropy q) := by
  refine ⟨⟨⟨q, hq, rfl⟩, ?_⟩, ⟨?_, ?_⟩⟩
  · rintro _ ⟨r, hr, rfl⟩
    rw [he]
    exact weak_duality s m hr hc
  · rintro _ ⟨d, hd, rfl⟩
    exact weak_duality s m hq hd
  · intro b hb
    rw [he]
    exact hb ⟨c, hc, rfl⟩

lemma zero_dual (s : ι → ℝ) (m : ℝ) (hm : m ≤ scoreMean s) :
    ∃ q ∈ admissible s m,
      IsGreatest (entropy '' admissible s m) (entropy q) ∧
      IsGLB (F s m '' Ici 0) (entropy q) := by
  have hq : p s 0 ∈ admissible s m :=
    ⟨tilt_simplex s 0, by change m ≤ tiltedMean s 0; rwa [mean_zero]⟩
  exact ⟨p s 0, hq, dual_of_finite_witness s m hq le_rfl
    (by simp [entropy_tilt s m 0])⟩

lemma interior_dual (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) (m : ℝ)
    (hlo : scoreMean s < m) (hhi : m < maxScore s) :
    ∃ q ∈ admissible s m,
      IsGreatest (entropy '' admissible s m) (entropy q) ∧
      IsGLB (F s m '' Ici 0) (entropy q) := by
  obtain ⟨c, ⟨hc, hcm⟩, _⟩ := positive_root_unique s hs m hlo hhi
  have hq : p s c ∈ admissible s m := ⟨tilt_simplex s c, hcm.ge⟩
  exact ⟨p s c, hq, dual_of_finite_witness s m hq hc.le
    (by simp [entropy_tilt s m c, hcm])⟩

def topUniform (s : ι → ℝ) (j : ι) : ℝ :=
  if s j = maxScore s then (topCount s : ℝ)⁻¹ else 0

lemma topUniform_simplex (s : ι → ℝ) : topUniform s ∈ stdSimplex ℝ ι := by
  classical
  have hk : (topCount s : ℝ) ≠ 0 := by exact_mod_cast (topCount_pos s).ne'
  refine ⟨fun j => by unfold topUniform; positivity, ?_⟩
  calc
    _ = (∑ j, if s j = maxScore s then (1 : ℝ) else 0) * (topCount s : ℝ)⁻¹ := by
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro j _
      by_cases hj : s j = maxScore s <;> simp [topUniform, hj]
    _ = 1 := by rw [← topCount_eq_sum, mul_inv_cancel₀ hk]

lemma topUniform_mean (s : ι → ℝ) : ∑ j, topUniform s j * s j = maxScore s := by
  calc
    _ = ∑ j, topUniform s j * maxScore s := by
      apply Finset.sum_congr rfl
      intro j _
      by_cases hj : s j = maxScore s <;> simp [topUniform, hj]
    _ = _ := by rw [← Finset.sum_mul, (topUniform_simplex s).2, one_mul]

lemma topUniform_entropy (s : ι → ℝ) : entropy (topUniform s) = Real.log (topCount s) := by
  rw [entropy_eq]
  have he : (∑ j, topUniform s j * Real.log (topUniform s j)) =
      ∑ j, topUniform s j * (-Real.log (topCount s)) := by
    apply Finset.sum_congr rfl
    intro j _
    by_cases hj : s j = maxScore s <;> simp [topUniform, hj, Real.log_inv]
  rw [he, ← Finset.sum_mul, (topUniform_simplex s).2]
  ring

lemma F_tendsto_top (s : ι → ℝ) :
    Tendsto (F s (maxScore s)) atTop (𝓝 (Real.log (topCount s))) := by
  exact (Real.continuousAt_log (by exact_mod_cast (topCount_pos s).ne')).tendsto.comp
    (D_tendsto_top s)

lemma top_dual (s : ι → ℝ) :
    ∃ q ∈ admissible s (maxScore s),
      IsGreatest (entropy '' admissible s (maxScore s)) (entropy q) ∧
      IsGLB (F s (maxScore s) '' Ici 0) (entropy q) := by
  have hq : topUniform s ∈ admissible s (maxScore s) :=
    ⟨topUniform_simplex s, (topUniform_mean s).ge⟩
  refine ⟨topUniform s, hq, ⟨⟨topUniform s, hq, rfl⟩, ?_⟩, ?_, ?_⟩
  · rintro _ ⟨r, hr, rfl⟩
    rw [topUniform_entropy]
    apply ge_of_tendsto (F_tendsto_top s)
    filter_upwards [eventually_ge_atTop (0 : ℝ)] with c hc
    exact weak_duality s (maxScore s) hr hc
  · rintro _ ⟨c, hc, rfl⟩
    exact weak_duality s (maxScore s) hq hc
  · intro b hb
    rw [topUniform_entropy]
    apply ge_of_tendsto (F_tendsto_top s)
    filter_upwards [eventually_ge_atTop (0 : ℝ)] with c hc
    exact hb ⟨c, hc, rfl⟩

lemma mean_le_max (s q : ι → ℝ) (hq : q ∈ stdSimplex ℝ ι) :
    (∑ j, q j * s j) ≤ maxScore s := by
  calc
    _ ≤ ∑ j, q j * maxScore s := Finset.sum_le_sum fun j _ =>
      mul_le_mul_of_nonneg_left (score_le_max s j) (hq.1 j)
    _ = _ := by rw [← Finset.sum_mul, hq.2, one_mul]

lemma above_max_empty (s : ι → ℝ) (m : ℝ) (hm : maxScore s < m) :
    admissible s m = ∅ := by
  apply eq_empty_iff_forall_notMem.mpr
  intro q hq
  exact (not_le_of_gt hm) (hq.2.trans (mean_le_max s q hq.1))

lemma above_max_unbounded (s : ι → ℝ) (m : ℝ) (hm : maxScore s < m) :
    ¬ BddBelow (F s m '' Ici 0) := by
  rintro ⟨b, hb⟩
  obtain ⟨c, hc, hD⟩ := ((eventually_ge_atTop (0 : ℝ)).and
    ((D_tendsto_zero s m hm).eventually_lt_const (Real.exp_pos (b - 1)))).exists
  have hF := Real.log_lt_log (D_pos s m c) hD
  rw [Real.log_exp] at hF
  have hbound := hb ⟨c, hc, rfl⟩
  change b ≤ Real.log (D s m c) at hbound
  linarith

lemma constant_mean_max (s : ι → ℝ) (hs : ∀ i j, s i = s j) :
    scoreMean s = maxScore s := by
  obtain ⟨j, hj⟩ := max_attained s
  have he : ∀ i, s i = maxScore s := fun i => (hs i j).trans hj
  have hn : (Fintype.card ι : ℝ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  simp [scoreMean, he, hn]

lemma nonconstant_of_mean_lt (s : ι → ℝ) (hm : scoreMean s < maxScore s) :
    ∃ i j, s i ≠ s j := by
  by_contra h
  push Not at h
  exact hm.ne (constant_mean_max s h)

lemma feasible_dual (s : ι → ℝ) (m : ℝ) (hm : m ≤ maxScore s) :
    ∃ q ∈ admissible s m,
      IsGreatest (entropy '' admissible s m) (entropy q) ∧
      IsGLB (F s m '' Ici 0) (entropy q) := by
  rcases lt_or_eq_of_le hm with hlt | rfl
  · rcases le_or_gt m (scoreMean s) with hlo | hlo
    · exact zero_dual s m hlo
    · exact interior_dual s (nonconstant_of_mean_lt s (hlo.trans hlt)) m hlo hlt
  · exact top_dual s

lemma zero_min_F (s : ι → ℝ) (m : ℝ) (hm : m ≤ scoreMean s) :
    IsMinOn (F s m) (Ici 0) 0 := by
  have hq : p s 0 ∈ admissible s m :=
    ⟨tilt_simplex s 0, by change m ≤ tiltedMean s 0; rwa [mean_zero]⟩
  have he : entropy (p s 0) = F s m 0 := by simp [entropy_tilt s m 0]
  intro c hc
  rw [← he]
  exact weak_duality s m hq hc

lemma finite_min_below_max (s : ι → ℝ) (m : ℝ) (hm : m < maxScore s) :
    ∃ c, 0 ≤ c ∧ IsMinOn (F s m) (Ici 0) c := by
  rcases le_or_gt m (scoreMean s) with hlo | hlo
  · exact ⟨0, le_rfl, zero_min_F s m hlo⟩
  · obtain ⟨c, ⟨hc, hcm⟩, _⟩ := positive_root_unique s
      (nonconstant_of_mean_lt s (hlo.trans hm)) m hlo hm
    refine ⟨c, hc.le, ?_⟩
    intro d hd
    exact Real.log_le_log (D_pos s m c) (root_min s m c hcm hd)

lemma no_min_of_decreasing (s : ι → ℝ) (m : ℝ) (hle : ∀ j, s j ≤ m)
    (hlt : ∃ j, s j < m) : ¬ ∃ c, 0 ≤ c ∧ IsMinOn (F s m) (Ici 0) c := by
  rintro ⟨c, hc, hmin⟩
  have hD := D_strictAnti s m hle hlt (show c < c + 1 by linarith)
  have hF := Real.log_lt_log (D_pos s m (c + 1)) hD
  exact (not_lt_of_ge (hmin (show c + 1 ∈ Ici 0 by change 0 ≤ c + 1; linarith))) hF

lemma finite_attainment_iff (s : ι → ℝ) (m : ℝ) :
    (∃ c, 0 ≤ c ∧ IsMinOn (F s m) (Ici 0) c) ↔
      m < maxScore s ∨ ((∀ i j, s i = s j) ∧ m ≤ maxScore s) := by
  constructor
  · intro hmin
    by_cases hlo : m < maxScore s
    · exact Or.inl hlo
    · have hge : maxScore s ≤ m := le_of_not_gt hlo
      have hs : ∀ i j, s i = s j := by
        by_contra h
        push Not at h
        obtain ⟨j, hj⟩ := exists_lt_max s h
        exact no_min_of_decreasing s m (fun i => (score_le_max s i).trans hge)
          ⟨j, hj.trans_le hge⟩ hmin
      have hm : m ≤ maxScore s := by
        by_contra h
        have hgt : maxScore s < m := lt_of_not_ge h
        obtain ⟨j, hj⟩ := max_attained s
        exact no_min_of_decreasing s m (fun i => (score_le_max s i).trans hge)
          ⟨j, hj ▸ hgt⟩ hmin
      exact Or.inr ⟨hs, hm⟩
  · rintro (hm | ⟨hs, hm⟩)
    · exact finite_min_below_max s m hm
    · exact ⟨0, le_rfl, zero_min_F s m (by rwa [constant_mean_max s hs])⟩

end SpreadTooThin.Base.entropy_dual

namespace SpreadTooThin.Base

open temperature_geometry entropy_dual

theorem entropy_dual {ι : Type*} [Fintype ι] [Nonempty ι]
    (s : ι → ℝ) (m : ℝ) :
    (m ≤ maxScore s → ∃ q ∈ admissible s m,
      IsGreatest (entropy '' admissible s m) (entropy q) ∧
      IsGLB (F s m '' Ici 0) (entropy q)) ∧
    (maxScore s < m → admissible s m = ∅ ∧ ¬ BddBelow (F s m '' Ici 0)) ∧
    ((∃ c, 0 ≤ c ∧ IsMinOn (F s m) (Ici 0) c) ↔
      m < maxScore s ∨ ((∀ i j, s i = s j) ∧ m ≤ maxScore s)) := by
  exact ⟨feasible_dual s m, fun hm => ⟨above_max_empty s m hm, above_max_unbounded s m hm⟩,
    finite_attainment_iff s m⟩

end SpreadTooThin.Base


==> anc/lean/SpreadTooThin/Base/PropFactor.lean <==
import SpreadTooThin.Common.Softmax
import Mathlib.LinearAlgebra.Matrix.Diagonal

/-! Sinks are gates: a sink, an off-by-one softmax or zero-value registers factor a row into a gate times an ordinary softmax (cited Prop. 2). -/

noncomputable section
open scoped BigOperators
open SpreadTooThin.Common
namespace SpreadTooThin.Base

theorem prop_factor {ρ ι κ : Type*} [Fintype ρ] [DecidableEq ρ]
    [Fintype ι] [Nonempty ι] [Fintype κ] [Nonempty κ]
    (s : Matrix ρ ι ℝ) (z : ρ → ℝ) (hz : ∀ i, 0 < z i) :
    (Matrix.of fun i j => nullWeightRow (s i) (z i) j) =
      (Matrix.diagonal (fun i => nullGate (s i) (z i)) *
        Matrix.of (fun i j => softmax (s i) j) : Matrix ρ ι ℝ) ∧
    Real.log (1 : ℝ) = 0 ∧
    (∀ b : ℝ, Real.log (Real.exp b) = b) ∧
    (∀ t : ρ → κ → ℝ, ∀ i, 0 < expSum (t i) ∧
      Real.log (expSum (t i)) = logSumExp (t i)) := by
  refine ⟨?_, Real.log_one, Real.log_exp, ?_⟩
  · ext i j
    simpa only [Matrix.diagonal_mul, Matrix.of_apply] using
      nullWeightRow_factor (s i) (hz i) j
  · intro t i
    exact ⟨expSum_pos (t i), rfl⟩

end SpreadTooThin.Base


==> anc/lean/SpreadTooThin/Base/PropMeanfield.lean <==
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Probability.IdentDistrib
import Mathlib.Tactic

/-! Concentration of a row's exponentiated scores (cited Prop. 7). -/

open MeasureTheory ProbabilityTheory
open scoped BigOperators NNReal ENNReal

namespace SpreadTooThin.Base

namespace prop_meanfield

def background {Ω : Type*} {N : ℕ} (X : Fin N → Ω → ℝ) (ω : Ω) : ℝ :=
  ∑ j, X j ω

noncomputable def abstention {Ω : Type*} {N : ℕ} (z : ℝ) (X : Fin N → Ω → ℝ) (ω : Ω) : ℝ :=
  z / (z + background X ω)

noncomputable def radius (N : ℕ) (l u δ : ℝ) : ℝ :=
  (u - l) * Real.sqrt (Real.log (2 / δ) / (2 * (N : ℝ)))

variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]

omit [IsProbabilityMeasure P] in
lemma background_aemeasurable {N : ℕ} {X : Fin N → Ω → ℝ}
    (hX : ∀ i, AEMeasurable (X i) P) : AEMeasurable (background X) P := by
  unfold background
  fun_prop

omit [IsProbabilityMeasure P] in
lemma background_bounds {N : ℕ} {X : Fin N → Ω → ℝ} {l u : ℝ}
    (hb : ∀ i, ∀ᵐ ω ∂P, X i ω ∈ Set.Icc l u) :
    ∀ᵐ ω ∂P, background X ω ∈ Set.Icc ((N : ℝ) * l) ((N : ℝ) * u) := by
  filter_upwards [ae_all_iff.mpr hb] with ω hω
  constructor
  · simpa [background] using
      (Finset.sum_le_sum fun i (_ : i ∈ (Finset.univ : Finset (Fin N))) => (hω i).1)
  · simpa [background] using
      (Finset.sum_le_sum fun i (_ : i ∈ (Finset.univ : Finset (Fin N))) => (hω i).2)

lemma integral_bounds {B : Ω → ℝ} {L U : ℝ} (hm : AEMeasurable B P)
    (hb : ∀ᵐ ω ∂P, B ω ∈ Set.Icc L U) : (∫ ω, B ω ∂P) ∈ Set.Icc L U := by
  have hi := Integrable.of_mem_Icc L U hm hb
  constructor
  · simpa using integral_mono_ae (integrable_const L) hi (hb.mono fun _ h => h.1)
  · simpa using integral_mono_ae hi (integrable_const U) (hb.mono fun _ h => h.2)

lemma reciprocal_remainder {z x m : ℝ} (hx : z + x ≠ 0) (hm : z + m ≠ 0) :
    z / (z + x) - z / (z + m) + z / (z + m) ^ 2 * (x - m) =
      z * (x - m) ^ 2 / ((z + x) * (z + m) ^ 2) := by
  field_simp
  ring

lemma reciprocal_remainder_bounds {z x m L : ℝ} (hz : 0 < z) (hL : 0 ≤ L)
    (hx : L ≤ x) (hm : L ≤ m) :
    0 ≤ z / (z + x) - z / (z + m) + z / (z + m) ^ 2 * (x - m) ∧
    z / (z + x) - z / (z + m) + z / (z + m) ^ 2 * (x - m) ≤
      z / (z + L) ^ 3 * (x - m) ^ 2 := by
  have hzL : 0 < z + L := by linarith
  have hzx : 0 < z + x := by linarith
  have hzm : 0 < z + m := by linarith
  rw [reciprocal_remainder (ne_of_gt hzx) (ne_of_gt hzm)]
  constructor
  · positivity
  · have hd : (z + L) ^ 3 ≤ (z + x) * (z + m) ^ 2 := by
      calc
        (z + L) ^ 3 = (z + L) * (z + L) ^ 2 := by ring
        _ ≤ (z + x) * (z + m) ^ 2 :=
          mul_le_mul (by linarith) (pow_le_pow_left₀ hzL.le (by linarith) 2)
            (sq_nonneg _) hzx.le
    calc
      z * (x - m) ^ 2 / ((z + x) * (z + m) ^ 2) ≤
          z * (x - m) ^ 2 / (z + L) ^ 3 :=
        div_le_div_of_nonneg_left (by positivity) (pow_pos hzL 3) hd
      _ = z / (z + L) ^ 3 * (x - m) ^ 2 := by ring

lemma expectation_error {B : Ω → ℝ} {L U z : ℝ}
    (hm : AEMeasurable B P) (hb : ∀ᵐ ω ∂P, B ω ∈ Set.Icc L U)
    (hL : 0 ≤ L) (hz : 0 < z) :
    0 ≤ (∫ ω, z / (z + B ω) ∂P) - z / (z + ∫ ω, B ω ∂P) ∧
    (∫ ω, z / (z + B ω) ∂P) - z / (z + ∫ ω, B ω ∂P) ≤
      z * variance B P / (z + L) ^ 3 := by
  let m := ∫ ω, B ω ∂P
  have hml : L ≤ m := (integral_bounds hm hb).1
  have hBi : Integrable B P := Integrable.of_mem_Icc L U hm hb
  have hB₂ : MemLp B 2 P := memLp_of_bounded hb hm.aestronglyMeasurable 2
  have hfi : Integrable (fun ω => z / (z + B ω)) P := by
    apply Integrable.of_mem_Icc 0 1 (by fun_prop)
    filter_upwards [hb] with ω hω
    have hx : 0 < z + B ω := by linarith [hω.1]
    exact ⟨div_nonneg hz.le hx.le, (div_le_one hx).mpr (by linarith [hω.1])⟩
  let R := fun ω => z / (z + B ω) - z / (z + m) + z / (z + m) ^ 2 * (B ω - m)
  have hRi : Integrable R P :=
    (hfi.sub (integrable_const _)).add ((hBi.sub (integrable_const m)).const_mul _)
  have hsq : Integrable (fun ω => (B ω - m) ^ 2) P :=
    (hB₂.sub (memLp_const m)).integrable_sq
  have hR : ∀ᵐ ω ∂P, 0 ≤ R ω ∧ R ω ≤ z / (z + L) ^ 3 * (B ω - m) ^ 2 := by
    filter_upwards [hb] with ω hω
    exact reciprocal_remainder_bounds hz hL hω.1 hml
  have hcenter : (∫ ω, B ω - m ∂P) = 0 := by
    rw [integral_sub hBi (integrable_const _)]
    simp [m]
  have hRi_eq : (∫ ω, R ω ∂P) = (∫ ω, z / (z + B ω) ∂P) - z / (z + m) := by
    have hc : Integrable (fun ω => z / (z + B ω) - z / (z + m)) P :=
      hfi.sub (integrable_const (z / (z + m)))
    have ht : Integrable (fun ω => z / (z + m) ^ 2 * (B ω - m)) P :=
      (hBi.sub (integrable_const m)).const_mul (z / (z + m) ^ 2)
    dsimp [R]
    rw [integral_add hc ht, integral_sub hfi (integrable_const (z / (z + m))),
      integral_const_mul, hcenter]
    simp
  constructor
  · rw [← hRi_eq]
    exact integral_nonneg_of_ae (hR.mono fun _ h => h.1)
  · have hle := integral_mono_ae hRi (hsq.const_mul (z / (z + L) ^ 3))
      (hR.mono fun _ h => h.2)
    rw [hRi_eq, integral_const_mul, ← variance_eq_integral hm] at hle
    simpa only [div_mul_eq_mul_div] using hle

lemma subgaussian_two_sided {S : Ω → ℝ} {c : ℝ≥0}
    (hsg : HasSubgaussianMGF S c P) {ε δ : ℝ} (hε : 0 ≤ ε)
    (htail : Real.exp (-ε ^ 2 / (2 * (c : ℝ))) ≤ δ / 2) :
    1 - δ ≤ P.real {ω | |S ω| ≤ ε} := by
  let bad : Set Ω := {ω | ε ≤ S ω} ∪ {ω | ε ≤ -S ω}
  have hbad : P.real bad ≤ δ := by
    have hpos := hsg.measure_ge_le hε
    have hneg := hsg.neg.measure_ge_le hε
    have hu := measureReal_union_le (μ := P) {ω | ε ≤ S ω} {ω | ε ≤ -S ω}
    dsimp [bad]
    change P.real {ω | ε ≤ -S ω} ≤ _ at hneg
    linarith
  have hmeas : NullMeasurableSet bad P :=
    (nullMeasurableSet_le aemeasurable_const hsg.aemeasurable).union
      (nullMeasurableSet_le aemeasurable_const hsg.aemeasurable.neg)
  have hcomp := probReal_compl_eq_one_sub₀ hmeas
  have hmono : P.real badᶜ ≤ P.real {ω | |S ω| ≤ ε} := by
    refine measureReal_mono ?_ (measure_ne_top _ _)
    intro ω hω
    simp only [bad, Set.mem_compl_iff, Set.mem_union, Set.mem_ofPred_eq, not_or,
      not_le] at hω
    exact abs_le.mpr ⟨by linarith [hω.2], hω.1.le⟩
  linarith

lemma centered_sum_subgaussian {N : ℕ} {X : Fin N → Ω → ℝ} {l u μ : ℝ}
    (hX : ∀ i, AEMeasurable (X i) P) (hind : iIndepFun X P)
    (hb : ∀ i, ∀ᵐ ω ∂P, X i ω ∈ Set.Icc l u)
    (hmean : ∀ i, (∫ ω, X i ω ∂P) = μ) :
    HasSubgaussianMGF (fun ω => background X ω - (N : ℝ) * μ)
      ((N : ℝ≥0) * ((‖u - l‖₊ / 2) ^ 2)) P := by
  have hi : iIndepFun (fun i ω => X i ω - μ) P :=
    hind.comp (fun _ x => x - μ) (fun _ => by fun_prop)
  have hsg (i : Fin N) : HasSubgaussianMGF (fun ω => X i ω - μ)
      ((‖u - l‖₊ / 2) ^ 2) P := by
    simpa [hmean i] using hasSubgaussianMGF_of_mem_Icc (hX i) (hb i)
  have hs := HasSubgaussianMGF.sum_of_iIndepFun (s := Finset.univ) hi (fun i _ => hsg i)
  simpa [background, Finset.sum_sub_distrib] using hs

lemma radius_tail {N : ℕ} (hN : 0 < N) {l u δ : ℝ}
    (hlu : l < u) (hδ₀ : 0 < δ) (hδ₁ : δ < 1) :
    Real.exp (-((N : ℝ) * radius N l u δ) ^ 2 /
      (2 * (((N : ℝ≥0) * ((‖u - l‖₊ / 2) ^ 2) : ℝ≥0) : ℝ))) = δ / 2 := by
  have hn : 0 < (N : ℝ) := Nat.cast_pos.mpr hN
  have hwidth : 0 < u - l := sub_pos.mpr hlu
  have hlog : 0 ≤ Real.log (2 / δ) :=
    Real.log_nonneg ((le_div_iff₀ hδ₀).mpr (by linarith))
  have hq : 0 ≤ Real.log (2 / δ) / (2 * (N : ℝ)) := by positivity
  have he : -((N : ℝ) * radius N l u δ) ^ 2 /
      (2 * ((N : ℝ) * ((u - l) / 2) ^ 2)) = -Real.log (2 / δ) := by
    dsimp [radius]
    rw [mul_pow, mul_pow, Real.sq_sqrt hq]
    field_simp
  have hcoe : (((N : ℝ≥0) * ((‖u - l‖₊ / 2) ^ 2) : ℝ≥0) : ℝ) =
      (N : ℝ) * ((u - l) / 2) ^ 2 := by
    simp [Real.norm_eq_abs, abs_of_pos hwidth]
  rw [hcoe, he, Real.exp_neg, Real.exp_log (div_pos (by norm_num) hδ₀)]
  field_simp

lemma concentration {N : ℕ} (hN : 0 < N) {X : Fin N → Ω → ℝ} {l u μ δ : ℝ}
    (hX : ∀ i, AEMeasurable (X i) P) (hind : iIndepFun X P)
    (hb : ∀ i, ∀ᵐ ω ∂P, X i ω ∈ Set.Icc l u)
    (hmean : ∀ i, (∫ ω, X i ω ∂P) = μ)
    (hlu : l ≤ u) (hδ₀ : 0 < δ) (hδ₁ : δ < 1) :
    1 - δ ≤ P.real {ω | |background X ω - (N : ℝ) * μ| ≤
      (N : ℝ) * radius N l u δ} := by
  have hsg := centered_sum_subgaussian hX hind hb hmean
  rcases hlu.eq_or_lt with heq | hlt
  · have hzero : (N : ℝ≥0) * ((‖u - l‖₊ / 2) ^ 2) = 0 := by simp [heq]
    rw [hzero] at hsg
    have hae := hsg.ae_eq_zero_of_hasSubgaussianMGF_zero
    have hevent : P.real {ω | |background X ω - (N : ℝ) * μ| ≤
        (N : ℝ) * radius N l u δ} = 1 := by
      calc
        _ = P.real Set.univ := measureReal_congr (by
          filter_upwards [hae] with ω hω
          simp only [Pi.zero_apply] at hω
          apply propext
          change (|background X ω - (N : ℝ) * μ| ≤ (N : ℝ) * radius N l u δ) ↔ True
          simp [hω, radius, heq])
        _ = 1 := probReal_univ
    rw [hevent]
    linarith
  · apply subgaussian_two_sided hsg
    · exact mul_nonneg (Nat.cast_nonneg _) (mul_nonneg (sub_nonneg.mpr hlu) (Real.sqrt_nonneg _))
    · exact (radius_tail hN hlt hδ₀ hδ₁).le

lemma interval_of_deviation {N : ℕ} {l μ t z B : ℝ} (hl : 0 < l) (hz : 0 < z)
    (hlo : (N : ℝ) * l ≤ B) (hdev : |B - (N : ℝ) * μ| ≤ (N : ℝ) * t) :
    z / (z + (N : ℝ) * (μ + t)) ≤ z / (z + B) ∧
    z / (z + B) ≤ z / (z + (N : ℝ) * max l (μ - t)) := by
  have hn : 0 ≤ (N : ℝ) := Nat.cast_nonneg _
  have hB : 0 ≤ B := (mul_nonneg hn hl.le).trans hlo
  have hden : 0 < z + B := by linarith
  have hdev' := abs_le.mp hdev
  have hupper : B ≤ (N : ℝ) * (μ + t) := by nlinarith [hdev'.2]
  have hlower : (N : ℝ) * max l (μ - t) ≤ B := by
    rcases le_total l (μ - t) with h | h
    · rw [max_eq_right h]
      nlinarith [hdev'.1]
    · rwa [max_eq_left h]
  have hdmax : 0 < z + (N : ℝ) * max l (μ - t) :=
    add_pos_of_pos_of_nonneg hz (mul_nonneg hn (hl.le.trans (le_max_left _ _)))
  exact ⟨div_le_div_of_nonneg_left hz.le hden (by linarith),
    div_le_div_of_nonneg_left hz.le hdmax (by linarith)⟩

end prop_meanfield

open prop_meanfield

theorem prop_meanfield
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    (N : ℕ) (hN : 0 < N) (X : Fin N → Ω → ℝ)
    (hind : iIndepFun X P) (hident : ∀ i j, IdentDistrib (X i) (X j) P P)
    (l u z δ : ℝ) (hl : 0 < l) (hz : 0 < z) (hδ₀ : 0 < δ) (hδ₁ : δ < 1)
    (hbound : ∀ j, ∀ᵐ ω ∂P, X j ω ∈ Set.Icc l u) :
    let μ := ∫ ω, X ⟨0, hN⟩ ω ∂P
    let v := variance (X ⟨0, hN⟩) P
    let t := radius N l u δ
    (1 - δ ≤ P.real {ω |
      z / (z + (N : ℝ) * (μ + t)) ≤ abstention z X ω ∧
      abstention z X ω ≤ z / (z + (N : ℝ) * max l (μ - t))}) ∧
    (0 ≤ (∫ ω, abstention z X ω ∂P) - z / (z + (N : ℝ) * μ) ∧
      (∫ ω, abstention z X ω ∂P) - z / (z + (N : ℝ) * μ) ≤
        z * (N : ℝ) * v / (z + (N : ℝ) * l) ^ 3) := by
  dsimp only
  have hX (i : Fin N) : AEMeasurable (X i) P := (hident i i).aemeasurable_fst
  have hmean (i : Fin N) : (∫ ω, X i ω ∂P) = ∫ ω, X ⟨0, hN⟩ ω ∂P :=
    (hident i ⟨0, hN⟩).integral_eq
  have hvar (i : Fin N) : variance (X i) P = variance (X ⟨0, hN⟩) P :=
    (hident i ⟨0, hN⟩).variance_eq
  have hXi (i : Fin N) : Integrable (X i) P :=
    Integrable.of_mem_Icc l u (hX i) (hbound i)
  have hX₂ (i : Fin N) : MemLp (X i) 2 P :=
    memLp_of_bounded (hbound i) (hX i).aestronglyMeasurable 2
  have hμ := integral_bounds (hX ⟨0, hN⟩) (hbound ⟨0, hN⟩)
  have hB := background_bounds hbound
  have hBm := background_aemeasurable hX
  constructor
  · refine (concentration hN hX hind hbound hmean (hμ.1.trans hμ.2) hδ₀ hδ₁).trans ?_
    apply ENNReal.toReal_mono (measure_ne_top _ _)
    apply measure_mono_ae
    filter_upwards [hB] with ω hω
    intro hdev
    exact interval_of_deviation hl hz hω.1 hdev
  · have hIB : (∫ ω, background X ω ∂P) = (N : ℝ) * ∫ ω, X ⟨0, hN⟩ ω ∂P := by
      simp [background, integral_finsetSum _ (fun i _ => hXi i), hmean]
    have hVB : variance (background X) P = (N : ℝ) * variance (X ⟨0, hN⟩) P := by
      have hv := IndepFun.variance_sum (s := Finset.univ) (fun i _ => hX₂ i)
        (fun i _ j _ hij => hind.indepFun hij)
      have hfun : background X = ∑ i, X i := by
        funext ω
        simp [background, Finset.sum_apply]
      calc
        variance (background X) P = ∑ i, variance (X i) P := by
          rw [hfun]
          exact hv
        _ = (N : ℝ) * variance (X ⟨0, hN⟩) P := by simp [hvar]
    have he := expectation_error hBm hB (mul_nonneg (Nat.cast_nonneg _) hl.le) hz
    rw [hIB, hVB] at he
    simpa only [abstention, mul_assoc] using he

end SpreadTooThin.Base


==> anc/lean/SpreadTooThin/Base/TemperatureGeometry.lean <==
import SpreadTooThin.Common.Softmax
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Topology.Order.IntermediateValue

/-! The log-sum-exp of scaled scores: derivative, convexity, tilted mean. -/

noncomputable section
open Filter Set
open scoped BigOperators Topology

namespace SpreadTooThin.Base.temperature_geometry

open SpreadTooThin.Common

variable {ι : Type*} [Fintype ι]

def D (s : ι → ℝ) (m c : ℝ) : ℝ := ∑ j, Real.exp (c * (s j - m))

def F (s : ι → ℝ) (m c : ℝ) : ℝ := Real.log (D s m c)

def p (s : ι → ℝ) (c : ℝ) (j : ι) : ℝ := softmax (fun j => c * s j) j

def tiltedMean (s : ι → ℝ) (c : ℝ) : ℝ := ∑ j, p s c j * s j

def tiltedVariance (s : ι → ℝ) (c : ℝ) : ℝ :=
  ∑ j, p s c j * (s j - tiltedMean s c) ^ 2

def scoreMean (s : ι → ℝ) : ℝ := (∑ j, s j) / Fintype.card ι

def maxScore [Nonempty ι] (s : ι → ℝ) : ℝ :=
  Finset.univ.sup' Finset.univ_nonempty s

def topCount [Nonempty ι] (s : ι → ℝ) : ℕ :=
  (Finset.univ.filter (fun j => s j = maxScore s)).card

def feasible (s : ι → ℝ) (m C : ℝ) : Set ℝ := {c | 0 ≤ c ∧ C * D s m c ≤ 1}

def witnessScores (j : Fin 10) : ℝ := if j = 0 then 1 / 10 else -1

def witnessD (c : ℝ) : ℝ := Real.exp (c / 10) + 9 * Real.exp (-c)

def witnessOpt : ℝ := Real.log 90 / (11 / 10)

variable [Nonempty ι]

lemma D_pos (s : ι → ℝ) (m c : ℝ) : 0 < D s m c :=
  expSum_pos (fun j => c * (s j - m))

omit [Nonempty ι] in
lemma D_zero (s : ι → ℝ) (m : ℝ) : D s m 0 = Fintype.card ι := by
  simp [D]

omit [Nonempty ι] in
lemma D_eq_div (s : ι → ℝ) (m c : ℝ) :
    D s m c = expSum (fun j => c * s j) / Real.exp (c * m) := by
  simp only [D, mul_sub, Real.exp_sub, ← Finset.sum_div, expSum]

lemma F_eq (s : ι → ℝ) (m c : ℝ) :
    F s m c = Real.log (expSum (fun j => c * s j)) - c * m := by
  rw [F, D_eq_div, Real.log_div (expSum_pos _).ne' (Real.exp_pos _).ne', Real.log_exp]

lemma p_pos (s : ι → ℝ) (c : ℝ) (j : ι) : 0 < p s c j := softmax_pos _ j

lemma sum_p (s : ι → ℝ) (c : ℝ) : ∑ j, p s c j = 1 := sum_softmax _

lemma p_hasDeriv (s : ι → ℝ) (c : ℝ) (j : ι) :
    HasDerivAt (fun c => p s c j) (p s c j * (s j - tiltedMean s c)) c := by
  simpa [p, tiltedMean] using softmax_line_deriv (fun _ : ι => 0) s c j

lemma F_hasDeriv (s : ι → ℝ) (m c : ℝ) :
    HasDerivAt (F s m) (tiltedMean s c - m) c := by
  have hz : HasDerivAt (fun c => expSum (fun j => c * s j))
      (∑ j, Real.exp (c * s j) * s j) c := by
    simpa [expSum] using (HasDerivAt.fun_sum fun j (_ : j ∈ Finset.univ) =>
      (((hasDerivAt_id c).mul_const (s j)).exp))
  have h := (hz.log (expSum_pos _).ne').sub ((hasDerivAt_id c).mul_const m)
  have he : F s m = fun c => Real.log (expSum (fun j => c * s j)) - c * m :=
    funext (F_eq s m)
  rw [he]
  convert! h using 1
  all_goals simp [tiltedMean, p, softmax, div_mul_eq_mul_div, ← Finset.sum_div]

lemma variance_eq (s : ι → ℝ) (c : ℝ) :
    tiltedVariance s c = (∑ j, p s c j * s j ^ 2) - tiltedMean s c ^ 2 := by
  calc
    _ = ∑ j, (p s c j * s j ^ 2 - 2 * tiltedMean s c * (p s c j * s j) +
        tiltedMean s c ^ 2 * p s c j) := by
      apply Finset.sum_congr rfl
      intro j _
      ring
    _ = _ := by
      simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, sum_p,
        mul_one]
      change (∑ j, p s c j * s j ^ 2) - 2 * tiltedMean s c * tiltedMean s c +
        tiltedMean s c ^ 2 = _
      ring

lemma mean_hasDeriv (s : ι → ℝ) (c : ℝ) :
    HasDerivAt (tiltedMean s) (tiltedVariance s c) c := by
  have h := HasDerivAt.fun_sum fun j (_ : j ∈ Finset.univ) =>
    (p_hasDeriv s c j).mul_const (s j)
  change HasDerivAt (tiltedMean s) _ c at h
  convert h using 1
  rw [variance_eq]
  symm
  calc
    _ = ∑ j, (p s c j * s j ^ 2 - tiltedMean s c * (p s c j * s j)) := by
      apply Finset.sum_congr rfl
      intro j _
      ring
    _ = _ := by
      rw [Finset.sum_sub_distrib, ← Finset.mul_sum]
      change (∑ j, p s c j * s j ^ 2) - tiltedMean s c * tiltedMean s c = _
      ring

lemma F_deriv (s : ι → ℝ) (m : ℝ) : deriv (F s m) = fun c => tiltedMean s c - m :=
  funext fun c => (F_hasDeriv s m c).deriv

lemma F_hasDeriv2 (s : ι → ℝ) (m c : ℝ) :
    HasDerivAt (deriv (F s m)) (tiltedVariance s c) c := by
  rw [F_deriv]
  exact (mean_hasDeriv s c).sub_const m

lemma variance_nonneg (s : ι → ℝ) (c : ℝ) : 0 ≤ tiltedVariance s c :=
  Finset.sum_nonneg fun j _ => mul_nonneg (p_pos s c j).le (sq_nonneg _)

lemma variance_pos (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) (c : ℝ) :
    0 < tiltedVariance s c := by
  obtain ⟨i, j, hij⟩ := hs
  have he : ∃ k, s k ≠ tiltedMean s c := by
    by_contra h
    push Not at h
    exact hij ((h i).trans (h j).symm)
  obtain ⟨k, hk⟩ := he
  exact Finset.sum_pos' (fun j _ => mul_nonneg (p_pos s c j).le (sq_nonneg _))
    ⟨k, Finset.mem_univ k, mul_pos (p_pos s c k) (sq_pos_of_ne_zero (sub_ne_zero.mpr hk))⟩

lemma F_continuous (s : ι → ℝ) (m : ℝ) : Continuous (F s m) :=
  continuous_iff_continuousAt.mpr fun c => (F_hasDeriv s m c).continuousAt

lemma F_convex (s : ι → ℝ) (m : ℝ) : ConvexOn ℝ univ (F s m) := by
  apply convexOn_univ_of_deriv2_nonneg
    (fun c => (F_hasDeriv s m c).differentiableAt)
    (fun c => (F_hasDeriv2 s m c).differentiableAt)
  intro c
  simpa only [Function.iterate_succ_apply', Function.iterate_zero_apply,
    (F_hasDeriv2 s m c).deriv] using variance_nonneg s c

lemma F_strictConvex (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) (m : ℝ) :
    StrictConvexOn ℝ univ (F s m) := by
  apply strictConvexOn_univ_of_deriv2_pos (F_continuous s m)
  intro c
  simpa only [Function.iterate_succ_apply', Function.iterate_zero_apply,
    (F_hasDeriv2 s m c).deriv] using variance_pos s hs c

lemma mean_strictMono (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) : StrictMono (tiltedMean s) :=
  strictMono_of_hasDerivAt_pos (mean_hasDeriv s) (variance_pos s hs)

omit [Nonempty ι] in
lemma mean_zero (s : ι → ℝ) : tiltedMean s 0 = scoreMean s := by
  simp [tiltedMean, p, softmax, expSum, scoreMean, ← Finset.sum_mul, div_eq_mul_inv,
    mul_comm]

lemma D_eq_exp_F (s : ι → ℝ) (m : ℝ) : D s m = fun c => Real.exp (F s m c) := by
  funext c
  exact (Real.exp_log (D_pos s m c)).symm

lemma D_continuous (s : ι → ℝ) (m : ℝ) : Continuous (D s m) := by
  rw [D_eq_exp_F]
  exact (F_continuous s m).rexp

lemma D_hasDeriv (s : ι → ℝ) (m c : ℝ) :
    HasDerivAt (D s m) (D s m c * (tiltedMean s c - m)) c := by
  rw [D_eq_exp_F]
  exact (F_hasDeriv s m c).exp

omit [Nonempty ι] in
lemma D_convex (s : ι → ℝ) (m : ℝ) : ConvexOn ℝ univ (D s m) := by
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ a b ha hb hab
  simp only [smul_eq_mul, D, Finset.mul_sum, ← Finset.sum_add_distrib]
  apply Finset.sum_le_sum
  intro j _
  have h := convexOn_exp.2 (mem_univ (x * (s j - m))) (mem_univ (y * (s j - m)))
    ha hb hab
  simpa only [smul_eq_mul, add_mul, mul_assoc] using h

lemma feasible_interval (s : ι → ℝ) (m C : ℝ) (hC : 0 < C) :
    IsClosed (feasible s m C) ∧ OrdConnected (feasible s m C) := by
  constructor
  · exact (isClosed_le continuous_const continuous_id).inter
      (isClosed_le ((D_continuous s m).const_mul C) continuous_const)
  · have h := ((D_convex s m).smul hC.le).convex_le (1 : ℝ)
    have he : feasible s m C = Ici 0 ∩ {c ∈ (univ : Set ℝ) | C • D s m c ≤ 1} := by
      ext c
      simp [feasible]
    rw [he]
    exact ((convex_Ici (0 : ℝ)).inter h).ordConnected

lemma zero_min (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) (m : ℝ)
    (hm : m ≤ scoreMean s) (c : ℝ) (hc : 0 < c) : D s m 0 < D s m c := by
  have h := (F_strictConvex s hs m).lt_slope_of_hasDerivAt
    (mem_univ 0) (mem_univ c) hc (F_hasDeriv s m 0)
  rw [mean_zero] at h
  have hp : 0 < slope (F s m) 0 c := lt_of_le_of_lt (sub_nonneg.mpr hm) h
  rw [slope_def_field, sub_zero] at hp
  have hf : F s m 0 < F s m c := by
    rcases div_pos_iff.mp hp with h | h
    · exact sub_pos.mp h.1
    · exact (not_lt_of_ge hc.le h.2).elim
  rw [D_eq_exp_F]
  exact Real.exp_lt_exp.mpr hf

lemma convex_stationary_min {f : ℝ → ℝ} {c : ℝ} (hf : ConvexOn ℝ univ f)
    (hd : HasDerivAt f 0 c) : ∀ x, f c ≤ f x := by
  have h := hf.isMinOn_of_rightDeriv_eq_zero (by simp : c ∈ interior (univ : Set ℝ))
    (hd.hasDerivWithinAt.derivWithin (uniqueDiffWithinAt_Ioi c))
  exact fun x => h (mem_univ x)

lemma root_min (s : ι → ℝ) (m c : ℝ) (hc : tiltedMean s c = m) :
    IsMinOn (D s m) (Ici 0) c := by
  have hd : HasDerivAt (D s m) 0 c := by simpa [hc] using D_hasDeriv s m c
  exact fun x _ => convex_stationary_min (D_convex s m) hd x

lemma score_le_max (s : ι → ℝ) (j : ι) : s j ≤ maxScore s :=
  Finset.le_sup' s (Finset.mem_univ j)

lemma max_attained (s : ι → ℝ) : ∃ j, s j = maxScore s := by
  obtain ⟨j, _, hj⟩ := Finset.exists_mem_eq_sup' (s := Finset.univ) Finset.univ_nonempty s
  exact ⟨j, hj.symm⟩

lemma exists_lt_max (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) : ∃ j, s j < maxScore s := by
  by_contra h
  push Not at h
  obtain ⟨i, j, hij⟩ := hs
  exact hij ((le_antisymm (score_le_max s i) (h i)).trans
    (le_antisymm (score_le_max s j) (h j)).symm)

lemma topCount_pos (s : ι → ℝ) : 0 < topCount s := by
  obtain ⟨j, hj⟩ := max_attained s
  exact Finset.card_pos.mpr ⟨j, Finset.mem_filter.mpr ⟨Finset.mem_univ j, hj⟩⟩

lemma topCount_eq_sum (s : ι → ℝ) :
    (topCount s : ℝ) = ∑ j, if s j = maxScore s then (1 : ℝ) else 0 := by
  classical
  simp [topCount, ← Finset.sum_boole]

lemma exp_tendsto_zero {a : ℝ} (ha : a < 0) :
    Tendsto (fun c : ℝ => Real.exp (c * a)) atTop (𝓝 0) :=
  Real.tendsto_exp_atBot.comp ((tendsto_mul_const_atBot_of_neg ha).mpr tendsto_id)

lemma D_tendsto_top (s : ι → ℝ) :
    Tendsto (D s (maxScore s)) atTop (𝓝 (topCount s : ℝ)) := by
  classical
  rw [topCount_eq_sum]
  apply tendsto_finsetSum
  intro j _
  by_cases hj : s j = maxScore s
  · simp only [hj, sub_self, mul_zero, Real.exp_zero, ite_true]
    exact tendsto_const_nhds
  · simp only [hj, ite_false]
    exact exp_tendsto_zero (sub_neg.mpr (lt_of_le_of_ne (score_le_max s j) hj))

lemma D_tendsto_zero (s : ι → ℝ) (m : ℝ) (hm : maxScore s < m) :
    Tendsto (D s m) atTop (𝓝 0) := by
  have h := tendsto_finsetSum Finset.univ fun j (_ : j ∈ Finset.univ) =>
    exp_tendsto_zero (sub_neg.mpr ((score_le_max s j).trans_lt hm))
  change Tendsto (fun c => ∑ j, Real.exp (c * (s j - m))) atTop (𝓝 0)
  simpa only [Finset.sum_const_zero] using h

omit [Nonempty ι] in
lemma D_strictAnti (s : ι → ℝ) (m : ℝ) (hm : ∀ j, s j ≤ m)
    (hlt : ∃ j, s j < m) : StrictAnti (D s m) := by
  intro x y hxy
  obtain ⟨j, hj⟩ := hlt
  exact Finset.sum_lt_sum (fun k _ => Real.exp_le_exp.mpr
      (mul_le_mul_of_nonpos_right hxy.le (sub_nonpos.mpr (hm k))))
    ⟨j, Finset.mem_univ j, Real.exp_lt_exp.mpr
      (mul_lt_mul_of_neg_right hxy (sub_neg.mpr hj))⟩

lemma D_gt_topCount (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) (c : ℝ) :
    (topCount s : ℝ) < D s (maxScore s) c := by
  classical
  rw [topCount_eq_sum]
  obtain ⟨j, hj⟩ := exists_lt_max s hs
  apply Finset.sum_lt_sum
  · intro k _
    by_cases hk : s k = maxScore s
    · simp [hk]
    · simp only [hk, ite_false]
      exact (Real.exp_pos _).le
  · refine ⟨j, Finset.mem_univ j, ?_⟩
    simpa only [ne_of_lt hj, ite_false] using Real.exp_pos (c * (s j - maxScore s))

lemma p_shift (s : ι → ℝ) (m c : ℝ) (j : ι) :
    p s c j = Real.exp (c * (s j - m)) / D s m c := by
  rw [D_eq_div, mul_sub, Real.exp_sub]
  unfold p softmax
  field_simp

lemma mean_shift (s : ι → ℝ) (m c : ℝ) :
    tiltedMean s c = (∑ j, Real.exp (c * (s j - m)) * s j) / D s m c := by
  simp only [tiltedMean, p_shift s m c, div_mul_eq_mul_div, Finset.sum_div]

lemma mean_tendsto_max (s : ι → ℝ) :
    Tendsto (tiltedMean s) atTop (𝓝 (maxScore s)) := by
  classical
  have hterm (j : ι) : Tendsto (fun c : ℝ => Real.exp (c * (s j - maxScore s)))
      atTop (𝓝 (if s j = maxScore s then (1 : ℝ) else 0)) := by
    by_cases hj : s j = maxScore s
    · simpa only [hj, sub_self, mul_zero, Real.exp_zero, ite_true] using
        (tendsto_const_nhds : Tendsto (fun _ : ℝ => (1 : ℝ)) atTop (𝓝 1))
    · simpa only [hj, ite_false] using
        exp_tendsto_zero (sub_neg.mpr (lt_of_le_of_ne (score_le_max s j) hj))
  have hn := tendsto_finsetSum Finset.univ fun j (_ : j ∈ Finset.univ) =>
    (hterm j).mul_const (s j)
  have he : (∑ j, (if s j = maxScore s then (1 : ℝ) else 0) * s j) =
      (topCount s : ℝ) * maxScore s := by
    rw [topCount_eq_sum, Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro j _
    by_cases hj : s j = maxScore s <;> simp [hj]
  rw [he] at hn
  have hk : (topCount s : ℝ) ≠ 0 := by exact_mod_cast (topCount_pos s).ne'
  have h := hn.div (D_tendsto_top s) hk
  have heq : tiltedMean s = fun c =>
      (∑ j, Real.exp (c * (s j - maxScore s)) * s j) / D s (maxScore s) c :=
    funext (mean_shift s (maxScore s))
  rw [heq]
  convert! h using 1
  simp [hk]

lemma positive_root_unique (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) (m : ℝ)
    (hlo : scoreMean s < m) (hhi : m < maxScore s) :
    ∃! c, 0 < c ∧ tiltedMean s c = m := by
  have hcont : Continuous (tiltedMean s) :=
    continuous_iff_continuousAt.mpr fun c => (mean_hasDeriv s c).continuousAt
  obtain ⟨b, hb, hmb⟩ := ((eventually_gt_atTop (0 : ℝ)).and
    ((mean_tendsto_max s).eventually_const_lt hhi)).exists
  obtain ⟨c, hc, hcm⟩ := intermediate_value_Icc hb.le hcont.continuousOn
    (show m ∈ Icc (tiltedMean s 0) (tiltedMean s b) by rw [mean_zero]; exact ⟨hlo.le, hmb.le⟩)
  have hcpos : 0 < c := by
    refine lt_of_le_of_ne hc.1 ?_
    intro he
    subst c
    rw [mean_zero] at hcm
    exact hlo.ne hcm
  refine ⟨c, ⟨hcpos, hcm⟩, ?_⟩
  intro x hx
  exact (mean_strictMono s hs).injective (hx.2.trans hcm.symm)

lemma D_tendsto_atTop (s : ι → ℝ) (m : ℝ) (hm : m < maxScore s) :
    Tendsto (D s m) atTop atTop := by
  obtain ⟨j, hj⟩ := max_attained s
  have hp : 0 < s j - m := by rw [hj]; exact sub_pos.mpr hm
  apply tendsto_atTop_mono (fun c =>
    Finset.single_le_sum (fun k _ => (Real.exp_pos (c * (s k - m))).le) (Finset.mem_univ j))
  exact Real.tendsto_exp_atTop.comp ((tendsto_mul_const_atTop_of_pos hp).mpr tendsto_id)

lemma feasible_bddAbove (s : ι → ℝ) (m C : ℝ) (hC : 0 < C) (hm : m < maxScore s) :
    BddAbove (feasible s m C) := by
  obtain ⟨b, hb⟩ := eventually_atTop.mp ((D_tendsto_atTop s m hm).eventually_gt_atTop (1 / C))
  refine ⟨b, ?_⟩
  intro c hc
  by_contra h
  have hlt := hb c (le_of_not_ge h)
  have hle : D s m c ≤ 1 / C := (le_div_iff₀ hC).mpr (by simpa [mul_comm] using hc.2)
  exact (not_lt_of_ge hle) hlt

lemma top_feasible_iff (s : ι → ℝ) (hs : ∃ i j, s i ≠ s j) (C : ℝ) (hC : 0 < C) :
    (∃ c, 0 ≤ c ∧ C * D s (maxScore s) c ≤ 1) ↔ C * (topCount s : ℝ) < 1 := by
  constructor
  · rintro ⟨c, _, hc⟩
    exact (mul_lt_mul_of_pos_left (D_gt_topCount s hs c) hC).trans_le hc
  · intro h
    have ht : Tendsto (fun c => C * D s (maxScore s) c) atTop (𝓝 (C * (topCount s : ℝ))) :=
      (D_tendsto_top s).const_mul C
    obtain ⟨c, hc, hcd⟩ := ((eventually_ge_atTop (0 : ℝ)).and (ht.eventually_lt_const h)).exists
    exact ⟨c, hc, hcd.le⟩

omit [Nonempty ι] in
lemma constant_row (s : ι → ℝ) (m C t : ℝ) (hs : ∀ j, s j = t) :
    (∀ c, D s m c = (Fintype.card ι : ℝ) * Real.exp (c * (t - m))) ∧
    (m = t → ((∃ c, 0 ≤ c ∧ C * D s m c ≤ 1) ↔ C * (Fintype.card ι : ℝ) ≤ 1)) := by
  have he (c : ℝ) : D s m c = (Fintype.card ι : ℝ) * Real.exp (c * (t - m)) := by
    simp [D, hs]
  refine ⟨he, ?_⟩
  intro hm
  simp_rw [he]
  simp only [hm, sub_self, mul_zero, Real.exp_zero, mul_one]
  constructor
  · rintro ⟨_, _, h⟩
    exact h
  · intro h
    exact ⟨0, le_rfl, h⟩

lemma witness_row (c : ℝ) : D witnessScores 0 c = witnessD c := by
  norm_num [D, witnessScores, witnessD, Fin.sum_univ_succ]
  ring

lemma witnessOpt_pos : 0 < witnessOpt :=
  div_pos (Real.log_pos (by norm_num)) (by norm_num)

lemma witness_hasDeriv (c : ℝ) :
    HasDerivAt witnessD (Real.exp (c / 10) / 10 - 9 * Real.exp (-c)) c := by
  have h := (((hasDerivAt_id c).div_const 10).exp).add
    ((((hasDerivAt_id c).neg).exp).const_mul 9)
  convert! h using 1
  dsimp
  ring

lemma witness_stationary : HasDerivAt witnessD 0 witnessOpt := by
  have he : Real.exp (witnessOpt / 10) = 90 * Real.exp (-witnessOpt) := by
    rw [show witnessOpt / 10 = Real.log 90 + -witnessOpt by unfold witnessOpt; ring,
      Real.exp_add, Real.exp_log (by norm_num : (0 : ℝ) < 90)]
  convert witness_hasDeriv witnessOpt using 1
  rw [he]
  ring

lemma witness_min (c : ℝ) : witnessD witnessOpt ≤ witnessD c := by
  have heq : D witnessScores 0 = witnessD := funext witness_row
  have hconv : ConvexOn ℝ univ witnessD := by rw [← heq]; exact D_convex witnessScores 0
  exact convex_stationary_min hconv witness_stationary c

lemma witness_budget : (15 / 28 : ℝ) * witnessD witnessOpt ≤ 1 := by
  have he : Real.exp (10 * Real.log (3 / 2 : ℝ)) = (3 / 2 : ℝ) ^ (10 : ℕ) := by
    rw [show (10 : ℝ) = (10 : ℕ) by norm_num, Real.exp_nat_mul,
      Real.exp_log (by norm_num : (0 : ℝ) < 3 / 2)]
  have ht : (15 / 28 : ℝ) * witnessD (10 * Real.log (3 / 2 : ℝ)) ≤ 1 := by
    unfold witnessD
    rw [show (10 * Real.log (3 / 2 : ℝ)) / 10 = Real.log (3 / 2 : ℝ) by ring,
      Real.exp_log (by norm_num : (0 : ℝ) < 3 / 2), Real.exp_neg, he]
    norm_num
  exact (mul_le_mul_of_nonneg_left (witness_min _) (by norm_num : (0 : ℝ) ≤ 15 / 28)).trans ht

lemma witness_fails_zero : 1 < (15 / 28 : ℝ) * witnessD 0 := by norm_num [witnessD]

lemma witness_fails_ten : 1 < (15 / 28 : ℝ) * witnessD 10 := by
  have he : (2 : ℝ) < Real.exp 1 := by
    have h := Real.add_one_lt_exp (by norm_num : (1 : ℝ) ≠ 0)
    linarith
  have hp := Real.exp_pos (-10)
  norm_num [witnessD]
  nlinarith

end SpreadTooThin.Base.temperature_geometry

namespace SpreadTooThin.Base
open temperature_geometry

theorem temperature_geometry {ι : Type*} [Fintype ι] [Nonempty ι]
    (s : ι → ℝ) (m C : ℝ) (hC : 0 < C) :
    (ConvexOn ℝ univ (F s m) ∧
      (∀ c, HasDerivAt (F s m) (tiltedMean s c - m) c) ∧
      (∀ c, HasDerivAt (deriv (F s m)) (tiltedVariance s c) c) ∧
      ((∃ i j, s i ≠ s j) → ∀ c, 0 < tiltedVariance s c)) ∧
    (IsClosed (feasible s m C) ∧ OrdConnected (feasible s m C)) ∧
    ((∃ i j, s i ≠ s j) →
      (m ≤ scoreMean s → D s m 0 = Fintype.card ι ∧
        ∀ c, 0 < c → D s m 0 < D s m c) ∧
      (scoreMean s < m ∧ m < maxScore s →
        (∃! c, 0 < c ∧ tiltedMean s c = m) ∧
        (∀ c, 0 < c → tiltedMean s c = m → IsMinOn (D s m) (Ici 0) c) ∧
        Tendsto (D s m) atTop atTop ∧ BddAbove (feasible s m C)) ∧
      (m = maxScore s → StrictAntiOn (D s m) (Ici 0) ∧
        Tendsto (D s m) atTop (𝓝 (topCount s : ℝ)) ∧
        ((∃ c, 0 ≤ c ∧ C * D s m c ≤ 1) ↔ C * (topCount s : ℝ) < 1)) ∧
      (maxScore s < m → StrictAntiOn (D s m) (Ici 0) ∧
        Tendsto (D s m) atTop (𝓝 0))) ∧
    (∀ t, (∀ j, s j = t) →
      (∀ c, D s m c = (Fintype.card ι : ℝ) * Real.exp (c * (t - m))) ∧
      (m = t → ((∃ c, 0 ≤ c ∧ C * D s m c ≤ 1) ↔
        C * (Fintype.card ι : ℝ) ≤ 1))) ∧
    ((∀ c, D witnessScores 0 c = witnessD c) ∧
      ((3 / 10) / ((1 - 3 / 10) * (1 - 1 / 5)) : ℝ) = 15 / 28 ∧
      0 < witnessOpt ∧ IsMinOn witnessD (Ici 0) witnessOpt ∧
      (15 / 28 : ℝ) * witnessD witnessOpt ≤ 1 ∧
      1 < (15 / 28 : ℝ) * witnessD 0 ∧
      1 < (15 / 28 : ℝ) * witnessD 10) := by
  refine ⟨⟨F_convex s m, F_hasDeriv s m, F_hasDeriv2 s m, variance_pos s⟩,
    feasible_interval s m C hC, ?_, fun t ht => constant_row s m C t ht, ?_⟩
  · intro hs
    refine ⟨?_, ?_, ?_, ?_⟩
    · intro hm
      exact ⟨D_zero s m, zero_min s hs m hm⟩
    · intro hm
      exact ⟨positive_root_unique s hs m hm.1 hm.2,
        fun c _ hc => root_min s m c hc,
        D_tendsto_atTop s m hm.2, feasible_bddAbove s m C hC hm.2⟩
    · intro hm
      subst m
      exact ⟨(D_strictAnti s (maxScore s) (score_le_max s) (exists_lt_max s hs)).strictAntiOn (Ici 0),
        D_tendsto_top s, top_feasible_iff s hs C hC⟩
    · intro hm
      obtain ⟨j, hj⟩ := max_attained s
      exact ⟨(D_strictAnti s m (fun k => (score_le_max s k).trans hm.le)
        ⟨j, hj ▸ hm⟩).strictAntiOn (Ici 0), D_tendsto_zero s m hm⟩
  · exact ⟨witness_row, by norm_num, witnessOpt_pos, fun c _ => witness_min c,
      witness_budget, witness_fails_zero, witness_fails_ten⟩

end SpreadTooThin.Base


==> anc/lean/SpreadTooThin/Base/ThmBudget.lean <==
import SpreadTooThin.Common.Softmax

/-! One sink cannot do two jobs: the joint condition and its sharp limit (cited Thm. 4). -/

noncomputable section
open scoped BigOperators

namespace SpreadTooThin.Base.thm_budget

def abstention (B z : ℝ) : ℝ := z / (z + B)

def retrieval (M B z : ℝ) : ℝ := M / (M + z + B)

lemma interval {M B z a w : ℝ} (hM : 0 < M) (hB : 0 < B) (hz : 0 < z)
    (ha1 : a < 1) (hw : 0 < w) (hw1 : w < 1) :
    (a ≤ abstention B z ∧ w ≤ retrieval M B z) ↔
      a / (1 - a) * B ≤ z ∧ z ≤ M / (w / (1 - w)) - B := by
  have hA : 0 < 1 - a := sub_pos.mpr ha1
  have hZ : 0 < z + B := add_pos hz hB
  have hR : 0 < M + z + B := add_pos (add_pos hM hz) hB
  apply and_congr
  · rw [abstention, le_div_iff₀ hZ, div_mul_eq_mul_div, div_le_iff₀ hA]
    constructor <;> intro h <;> nlinarith
  · rw [retrieval, le_div_iff₀ hR, div_div_eq_mul_div,
      le_sub_iff_add_le, le_div_iff₀ hw]
    constructor <;> intro h <;> nlinarith

lemma minimal_null {B a : ℝ} (hB : 0 < B) (ha : 0 < a) (ha1 : a < 1) :
    let z := a / (1 - a) * B
    0 < z ∧ abstention B z = a ∧ (1 - a) * z = a * B := by
  have hA : 0 < 1 - a := sub_pos.mpr ha1
  have hz : 0 < a / (1 - a) * B := mul_pos (div_pos ha hA) hB
  dsimp
  refine ⟨hz, ?_, ?_⟩
  · unfold abstention
    apply (div_eq_iff (ne_of_gt (add_pos hz hB))).mpr
    field_simp
    <;> ring
  · field_simp
    <;> ring

lemma minimal_retrieval {M B a w : ℝ} (hM : 0 < M) (hB : 0 < B)
    (ha : 0 < a) (ha1 : a < 1) (hw : 0 < w) (hw1 : w < 1) :
    w ≤ retrieval M B (a / (1 - a) * B) ↔
      w * B ≤ M * ((1 - w) * (1 - a)) := by
  have hz := (minimal_null hB ha ha1).1
  have heq := (minimal_null hB ha ha1).2.2
  have hA : 0 < 1 - a := sub_pos.mpr ha1
  have hR : 0 < M + a / (1 - a) * B + B := add_pos (add_pos hM hz) hB
  rw [retrieval, le_div_iff₀ hR]
  rw [← mul_le_mul_iff_right₀ hA]
  have heq' := congrArg (fun x : ℝ => w * x) heq
  constructor <;> intro h <;> nlinarith

lemma exists_null {M B a w : ℝ} (hM : 0 < M) (hB : 0 < B)
    (ha : 0 < a) (ha1 : a < 1) (hw : 0 < w) (hw1 : w < 1) :
    (∃ z : ℝ, 0 < z ∧ a ≤ abstention B z ∧ w ≤ retrieval M B z) ↔
      w * B / ((1 - w) * (1 - a)) ≤ M := by
  have hA : 0 < 1 - a := sub_pos.mpr ha1
  have hW : 0 < 1 - w := sub_pos.mpr hw1
  rw [div_le_iff₀ (mul_pos hW hA)]
  constructor
  · rintro ⟨z, hz, haZ, hwR⟩
    have hZ : 0 < z + B := add_pos hz hB
    have hR : 0 < M + z + B := add_pos (add_pos hM hz) hB
    have ha' := (le_div_iff₀ hZ).mp haZ
    have hw' := (le_div_iff₀ hR).mp hwR
    have hp := mul_le_mul_of_nonneg_left ha' hw.le
    have hq := mul_le_mul_of_nonneg_left hw' hA.le
    nlinarith
  · intro h
    obtain ⟨hz, haZ, _⟩ := minimal_null hB ha ha1
    exact ⟨a / (1 - a) * B, hz, haZ.ge,
      (minimal_retrieval hM hB ha ha1 hw hw1).mpr h⟩

lemma exp_identity (τ : ℝ) : Real.exp τ = Real.exp (2 * τ) * Real.exp (-τ) := by
  rw [← Real.exp_add]
  congr 1
  ring

lemma cap_iff {N τ a w : ℝ} (hw : 0 < w) :
    w * (N * Real.exp (-τ)) ≤ Real.exp τ * ((1 - w) * (1 - a)) ↔
      N ≤ Real.exp (2 * τ) * (1 - a) * ((1 - w) / w) := by
  have hid := exp_identity τ
  have heq : (Real.exp (2 * τ) * (1 - a) * ((1 - w) / w)) *
      (Real.exp (-τ) * w) = Real.exp τ * ((1 - w) * (1 - a)) := by
    rw [hid]
    field_simp
    <;> ring
  calc
    w * (N * Real.exp (-τ)) ≤ Real.exp τ * ((1 - w) * (1 - a)) ↔
        N * (Real.exp (-τ) * w) ≤
          (Real.exp (2 * τ) * (1 - a) * ((1 - w) / w)) *
            (Real.exp (-τ) * w) := by rw [heq]; congr 1 <;> ring
    _ ↔ _ := mul_le_mul_iff_left₀ (mul_pos (Real.exp_pos (-τ)) hw)

lemma at_cap {N τ a w : ℝ} (hw : 0 < w)
    (hN : N = Real.exp (2 * τ) * (1 - a) * ((1 - w) / w)) :
    w * (N * Real.exp (-τ)) = Real.exp τ * ((1 - w) * (1 - a)) := by
  rw [hN, exp_identity τ]
  field_simp
  <;> ring

end SpreadTooThin.Base.thm_budget

namespace SpreadTooThin.Base
open thm_budget

theorem thm_budget {n : ℕ} (hn : 0 < n) (s : Fin n → ℝ)
    (m a w : ℝ) (ha : 0 < a) (ha1 : a < 1) (hw : 0 < w) (hw1 : w < 1) :
    (∀ z : ℝ, 0 < z →
      ((a ≤ abstention (Common.expSum s) z ∧
        w ≤ retrieval (Real.exp m) (Common.expSum s) z) ↔
       a / (1 - a) * Common.expSum s ≤ z ∧
        z ≤ Real.exp m / (w / (1 - w)) - Common.expSum s)) ∧
    ((∃ z : ℝ, 0 < z ∧ a ≤ abstention (Common.expSum s) z ∧
        w ≤ retrieval (Real.exp m) (Common.expSum s) z) ↔
      w * Common.expSum s / ((1 - w) * (1 - a)) ≤ Real.exp m) ∧
    (∀ τ : ℝ, (∀ j, -τ ≤ s j ∧ s j ≤ τ) → (-τ ≤ m ∧ m ≤ τ) →
      ∀ z : ℝ, 0 < z → a ≤ abstention (Common.expSum s) z →
        w ≤ retrieval (Real.exp m) (Common.expSum s) z →
        (n : ℝ) ≤ Real.exp (2 * τ) * (1 - a) * ((1 - w) / w)) ∧
    (∀ τ : ℝ, 0 ≤ τ →
      let B := Common.expSum (fun _ : Fin n => -τ)
      let z := a / (1 - a) * (n : ℝ) * Real.exp (-τ)
      (-τ ≤ τ ∧ τ ≤ τ) ∧
      (∀ j : Fin n, -τ ≤ (fun _ : Fin n => -τ) j ∧
        (fun _ : Fin n => -τ) j ≤ τ) ∧
      0 < z ∧ abstention B z = a ∧
      (w ≤ retrieval (Real.exp τ) B z ↔
        (n : ℝ) ≤ Real.exp (2 * τ) * (1 - a) * ((1 - w) / w)) ∧
      ((n : ℝ) = Real.exp (2 * τ) * (1 - a) * ((1 - w) / w) →
        retrieval (Real.exp τ) B z = w)) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast hn
  have hB : 0 < Common.expSum s := by
    letI : NeZero n := ⟨Nat.ne_of_gt hn⟩
    exact Common.expSum_pos s
  have hM := Real.exp_pos m
  have hA : 0 < 1 - a := sub_pos.mpr ha1
  have hW : 0 < 1 - w := sub_pos.mpr hw1
  refine ⟨fun z hz => interval hM hB hz ha1 hw hw1,
    exists_null hM hB ha ha1 hw hw1, ?_, ?_⟩
  · intro τ hs hm z hz haZ hwR
    have hfeas := (exists_null hM hB ha ha1 hw hw1).mp ⟨z, hz, haZ, hwR⟩
    have hfeas' := (div_le_iff₀ (mul_pos hW hA)).mp hfeas
    have hlow : (n : ℝ) * Real.exp (-τ) ≤ Common.expSum s := by
      have h := Finset.sum_le_sum (s := Finset.univ)
        (fun j _ => Real.exp_le_exp.mpr (hs j).1)
      simpa [Common.expSum] using h
    apply (cap_iff hw).mp
    calc
      w * ((n : ℝ) * Real.exp (-τ)) ≤ w * Common.expSum s :=
        mul_le_mul_of_nonneg_left hlow hw.le
      _ ≤ Real.exp m * ((1 - w) * (1 - a)) := hfeas'
      _ ≤ Real.exp τ * ((1 - w) * (1 - a)) :=
        mul_le_mul_of_nonneg_right (Real.exp_le_exp.mpr hm.2) (mul_pos hW hA).le
  · intro τ hτ
    dsimp only
    have hB0 : Common.expSum (fun _ : Fin n => -τ) = (n : ℝ) * Real.exp (-τ) := by
      simp [Common.expSum]
    rw [hB0]
    rw [show a / (1 - a) * (n : ℝ) * Real.exp (-τ) =
      a / (1 - a) * ((n : ℝ) * Real.exp (-τ)) by ring]
    have hBpos := mul_pos hnR (Real.exp_pos (-τ))
    obtain ⟨hz, haZ, hza⟩ := minimal_null hBpos ha ha1
    refine ⟨⟨by linarith, le_rfl⟩, (fun _ => ⟨le_rfl, by linarith⟩),
      hz, haZ, (minimal_retrieval (Real.exp_pos τ) hBpos ha ha1 hw hw1).trans
        (cap_iff hw), ?_⟩
    intro hN
    have heq := at_cap hw hN
    have hza' := congrArg (fun x : ℝ => w * x) hza
    have hd : 0 < Real.exp τ + a / (1 - a) * ((n : ℝ) * Real.exp (-τ)) +
        (n : ℝ) * Real.exp (-τ) := add_pos (add_pos (Real.exp_pos τ) hz) hBpos
    unfold retrieval
    apply (div_eq_iff hd.ne').mpr
    apply (mul_left_cancel₀ hA.ne')
    nlinarith

end SpreadTooThin.Base


==> anc/lean/SpreadTooThin/Base/ThmPowermean.lean <==
import SpreadTooThin.Common.Softmax
import Mathlib.Analysis.MeanInequalitiesPow

/-! What the rescaling keeps: the exact power-mean identity (cited Thm. 9). -/

noncomputable section
namespace SpreadTooThin.Base
open scoped BigOperators
open SpreadTooThin.Common

namespace thm_powermean

def logScale (N₀ N : ℕ) : ℝ := Real.log N / Real.log N₀

def powerMean {N : ℕ} (s : Fin N → ℝ) (q : ℝ) : ℝ :=
  ((N : ℝ)⁻¹ * expSum (fun j => q * s j)) ^ q⁻¹

def temperedAbstention {N : ℕ} (s : Fin N → ℝ) (b q : ℝ) : ℝ :=
  Real.exp (q * b) / (Real.exp (q * b) + expSum (fun j => q * s j))

lemma powerMean_nonneg {N : ℕ} (s : Fin N → ℝ) (q : ℝ) :
    0 ≤ powerMean s q :=
  Real.rpow_nonneg (mul_nonneg (inv_nonneg.mpr (Nat.cast_nonneg N))
    (expSum_nonneg _)) _

lemma powerMean_pow {N : ℕ} (s : Fin N → ℝ) {q : ℝ} (hq : q ≠ 0) :
    powerMean s q ^ q = (N : ℝ)⁻¹ * expSum (fun j => q * s j) := by
  exact Real.rpow_inv_rpow (mul_nonneg (inv_nonneg.mpr (Nat.cast_nonneg N))
    (expSum_nonneg _)) hq

lemma powerMean_one_le {N : ℕ} (hN : 0 < N) (s : Fin N → ℝ)
    {q : ℝ} (hq : 1 ≤ q) : powerMean s 1 ≤ powerMean s q := by
  have hNr : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  have hw : (∑ i : Fin N, (N : ℝ)⁻¹) = 1 := by simp [hNr]
  have hj := Real.arith_mean_le_rpow_mean Finset.univ
    (fun _ : Fin N => (N : ℝ)⁻¹) (fun i => Real.exp (s i))
    (fun _ _ => inv_nonneg.mpr (Nat.cast_nonneg N)) hw
    (fun i _ => (Real.exp_pos (s i)).le) hq
  simpa only [powerMean, inv_one, one_mul, Real.rpow_one, expSum,
    one_div, ← Real.exp_mul, mul_comm (s _) q, Finset.mul_sum] using hj

lemma abstention_eq {N : ℕ} (s : Fin N → ℝ) (b q : ℝ) :
    temperedAbstention s b q =
      1 / (1 + expSum (fun j => q * s j) / Real.exp (q * b)) := by
  have he := Real.exp_pos (q * b)
  have hden := add_pos_of_pos_of_nonneg he (expSum_nonneg (fun j => q * s j))
  unfold temperedAbstention
  field_simp

lemma logScale_ge_one (N₀ N : ℕ) (hN₀ : 1 < N₀) (hN : N₀ ≤ N) :
    1 ≤ logScale N₀ N := by
  have hn0 : (1 : ℝ) < N₀ := by exact_mod_cast hN₀
  have hn : (N₀ : ℝ) ≤ N := by exact_mod_cast hN
  unfold logScale
  apply (le_div_iff₀ (Real.log_pos hn0)).2
  simpa using Real.log_le_log (lt_trans zero_lt_one hn0) hn

lemma training_rpow (N₀ N : ℕ) (hN₀ : 1 < N₀) (hN : N₀ ≤ N) :
    (N₀ : ℝ) ^ logScale N₀ N = N := by
  have hn0 : (1 : ℝ) < N₀ := by exact_mod_cast hN₀
  have hn : (N₀ : ℝ) ≤ N := by exact_mod_cast hN
  rw [Real.rpow_def_of_pos (lt_trans zero_lt_one hn0), logScale]
  rw [mul_div_cancel₀ _ (Real.log_pos hn0).ne']
  exact Real.exp_log (lt_of_lt_of_le (lt_trans zero_lt_one hn0) hn)

lemma powered_normalizer {N : ℕ} (hN : 0 < N) (s : Fin N → ℝ)
    (b q n₀ : ℝ) (hn₀ : 0 ≤ n₀) (hq : q ≠ 0) (hn : n₀ ^ q = N) :
    (n₀ * Real.exp (-b) * powerMean s q) ^ q =
      expSum (fun j => q * s j) / Real.exp (q * b) := by
  rw [Real.mul_rpow (mul_nonneg hn₀ (Real.exp_pos _).le) (powerMean_nonneg s q),
    Real.mul_rpow hn₀ (Real.exp_pos _).le, hn, powerMean_pow s hq,
    ← Real.exp_mul, show -b * q = -(q * b) by ring, Real.exp_neg]
  have hNr : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  field_simp

end thm_powermean
open thm_powermean

theorem thm_powermean (N₀ N : ℕ) (hN₀ : 1 < N₀) (hN : N₀ ≤ N)
    (s : Fin N → ℝ) (b smax : ℝ) (hmax : ∀ j, s j ≤ smax) :
    let ℓ := logScale N₀ N
    temperedAbstention s b ℓ =
      (1 + ((N₀ : ℝ) * Real.exp (-b) * powerMean s ℓ) ^ ℓ)⁻¹ ∧
    1 / (1 + ((N₀ : ℝ) * Real.exp (smax - b)) ^ ℓ) ≤
      temperedAbstention s b ℓ ∧
    temperedAbstention s b ℓ ≤
      1 / (1 + ((N₀ : ℝ) * Real.exp (-b) * powerMean s 1) ^ ℓ) := by
  dsimp only
  let q := logScale N₀ N
  have hq : 1 ≤ q := logScale_ge_one N₀ N hN₀ hN
  have hqp : 0 < q := lt_of_lt_of_le zero_lt_one hq
  have hNp : 0 < N := by omega
  have hn₀ : (0 : ℝ) ≤ N₀ := Nat.cast_nonneg N₀
  have hn : (N₀ : ℝ) ^ q = N := training_rpow N₀ N hN₀ hN
  have hp := powered_normalizer hNp s b q (N₀ : ℝ) hn₀ hqp.ne' hn
  have ha : temperedAbstention s b q =
      (1 + ((N₀ : ℝ) * Real.exp (-b) * powerMean s q) ^ q)⁻¹ := by
    rw [abstention_eq, ← hp, one_div]
  refine ⟨ha, ?_, ?_⟩
  · have hsum : expSum (fun j => q * s j) ≤
        (N : ℝ) * Real.exp (q * smax) := by
      calc
        expSum (fun j => q * s j) ≤ ∑ _j : Fin N, Real.exp (q * smax) := by
          apply Finset.sum_le_sum
          intro j _
          exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (hmax j) hqp.le)
        _ = (N : ℝ) * Real.exp (q * smax) := by simp
    have hmaxpow : ((N₀ : ℝ) * Real.exp (smax - b)) ^ q =
        (N : ℝ) * Real.exp (q * smax) / Real.exp (q * b) := by
      rw [Real.mul_rpow hn₀ (Real.exp_pos _).le, hn, ← Real.exp_mul,
        show (smax - b) * q = q * smax - q * b by ring, Real.exp_sub]
      ring
    rw [abstention_eq, hmaxpow]
    apply one_div_le_one_div_of_le
    · positivity [expSum_nonneg (fun j => q * s j)]
    · exact add_le_add le_rfl (div_le_div_of_nonneg_right hsum (Real.exp_pos (q * b)).le)
  · rw [ha, ← one_div]
    apply one_div_le_one_div_of_le
    · have := powerMean_nonneg s 1
      positivity
    · apply add_le_add le_rfl
      apply Real.rpow_le_rpow
      · exact mul_nonneg (mul_nonneg hn₀ (Real.exp_pos _).le) (powerMean_nonneg s 1)
      · exact mul_le_mul_of_nonneg_left (powerMean_one_le hNp s hq)
          (mul_nonneg hn₀ (Real.exp_pos _).le)
      · exact hqp.le

end SpreadTooThin.Base


==> anc/lean/SpreadTooThin/Base/ThmTemper.lean <==
import SpreadTooThin.Common.Softmax
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics

/-! The rescaling by ln N / ln N_tr under separated margins (cited Thm. 8). -/

noncomputable section
open Filter
open scoped BigOperators Topology

namespace SpreadTooThin.Base.thm_temper
open SpreadTooThin.Common

def logScale (N₀ N : ℕ) : ℝ := Real.log N / Real.log N₀

def abstention {N : ℕ} (s : Fin N → ℝ) (b q : ℝ) : ℝ :=
  Real.exp (q * b) / (Real.exp (q * b) + expSum (fun j => q * s j))

def retrieval {N : ℕ} (s : Fin N → ℝ) (b m q : ℝ) : ℝ :=
  Real.exp (q * m) /
    (Real.exp (q * m) + Real.exp (q * b) + expSum (fun j => q * s j))

def abstentionBound (N₀ : ℕ) (v : ℝ) (N : ℕ) : ℝ :=
  (1 + v ^ logScale N₀ N)⁻¹

def retrievalBound (N₀ : ℕ) (u v : ℝ) (N : ℕ) : ℝ :=
  (1 + u ^ logScale N₀ N + v ^ logScale N₀ N)⁻¹

lemma scale_nonneg (N₀ N : ℕ) (hN₀ : 1 < N₀) (hN : 0 < N) :
    0 ≤ logScale N₀ N := by
  apply div_nonneg
  · apply Real.log_nonneg
    exact_mod_cast hN
  · apply Real.log_nonneg
    exact_mod_cast hN₀.le

lemma training_rpow (N₀ N : ℕ) (hN₀ : 1 < N₀) (hN : 0 < N) :
    (N₀ : ℝ) ^ logScale N₀ N = N := by
  have hn0 : (1 : ℝ) < N₀ := by exact_mod_cast hN₀
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  rw [Real.rpow_def_of_pos (lt_trans zero_lt_one hn0), logScale,
    mul_div_cancel₀ _ (Real.log_pos hn0).ne', Real.exp_log hn]

lemma normalized_background_bound {N : ℕ} (N₀ : ℕ) (s : Fin N → ℝ)
    (s₀ c q : ℝ) (hs : ∀ j, s j ≤ s₀) (hq : 0 ≤ q)
    (hn : (N₀ : ℝ) ^ q = N) :
    expSum (fun j => q * s j) / Real.exp (q * c) ≤
      ((N₀ : ℝ) * Real.exp (s₀ - c)) ^ q := by
  have hsum : expSum (fun j => q * s j) ≤ (N : ℝ) * Real.exp (q * s₀) := by
    calc
      expSum (fun j => q * s j) ≤ ∑ _j : Fin N, Real.exp (q * s₀) := by
        apply Finset.sum_le_sum
        intro j _
        exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (hs j) hq)
      _ = (N : ℝ) * Real.exp (q * s₀) := by simp
  have hp : ((N₀ : ℝ) * Real.exp (s₀ - c)) ^ q =
      (N : ℝ) * Real.exp (q * s₀) / Real.exp (q * c) := by
    rw [Real.mul_rpow (Nat.cast_nonneg N₀) (Real.exp_pos _).le, hn,
      ← Real.exp_mul, show (s₀ - c) * q = q * s₀ - q * c by ring, Real.exp_sub]
    ring
  rw [hp]
  exact div_le_div_of_nonneg_right hsum (Real.exp_pos _).le

lemma abstention_eq {N : ℕ} (s : Fin N → ℝ) (b q : ℝ) :
    abstention s b q = (1 + expSum (fun j => q * s j) / Real.exp (q * b))⁻¹ := by
  have he := Real.exp_pos (q * b)
  have hd := add_pos_of_pos_of_nonneg he (expSum_nonneg (fun j => q * s j))
  unfold abstention
  rw [← one_div]
  field_simp

lemma retrieval_eq {N : ℕ} (s : Fin N → ℝ) (b m q : ℝ) :
    retrieval s b m q =
      (1 + Real.exp (b - m) ^ q +
        expSum (fun j => q * s j) / Real.exp (q * m))⁻¹ := by
  rw [← Real.exp_mul, show (b - m) * q = q * b - q * m by ring, Real.exp_sub]
  have hem := Real.exp_pos (q * m)
  have hd := add_pos_of_pos_of_nonneg
    (add_pos hem (Real.exp_pos (q * b))) (expSum_nonneg (fun j => q * s j))
  unfold retrieval
  rw [← one_div]
  field_simp

lemma weights_le_one {N : ℕ} (s : Fin N → ℝ) (b m q : ℝ) :
    abstention s b q ≤ 1 ∧ retrieval s b m q ≤ 1 := by
  have hsum := expSum_nonneg (fun j => q * s j)
  constructor
  · apply (div_le_one (add_pos_of_pos_of_nonneg (Real.exp_pos _) hsum)).2
    exact le_add_of_nonneg_right hsum
  · apply (div_le_one (add_pos_of_pos_of_nonneg
      (add_pos (Real.exp_pos _) (Real.exp_pos _)) hsum)).2
    have := Real.exp_pos (q * b)
    linarith

lemma scale_monotone (N₀ : ℕ) (hN₀ : 1 < N₀) :
    MonotoneOn (logScale N₀) (Set.Ici 1) := by
  intro M hM N _ hMN
  have hMR : (0 : ℝ) < M := by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hM)
  have hMNR : (M : ℝ) ≤ N := by exact_mod_cast hMN
  have hN₀R : (1 : ℝ) < N₀ := by exact_mod_cast hN₀
  exact div_le_div_of_nonneg_right (Real.log_le_log hMR hMNR) (Real.log_pos hN₀R).le

lemma scale_tendsto (N₀ : ℕ) (hN₀ : 1 < N₀) :
    Tendsto (logScale N₀) atTop atTop := by
  have hN₀R : (1 : ℝ) < N₀ := by exact_mod_cast hN₀
  exact Tendsto.atTop_div_const (Real.log_pos hN₀R)
    (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop)

lemma bound_monotone (N₀ : ℕ) (hN₀ : 1 < N₀) (u v : ℝ)
    (hu : 0 < u) (hv : 0 < v) (hu1 : u ≤ 1) (hv1 : v ≤ 1) :
    MonotoneOn (abstentionBound N₀ v) (Set.Ici 1) ∧
    MonotoneOn (retrievalBound N₀ u v) (Set.Ici 1) := by
  have hscale := scale_monotone N₀ hN₀
  constructor
  · intro M hM N hN hMN
    unfold abstentionBound
    rw [← one_div, ← one_div]
    apply one_div_le_one_div_of_le
    · positivity
    · have h := Real.rpow_le_rpow_of_exponent_ge hv hv1 (hscale hM hN hMN)
      linarith
  · intro M hM N hN hMN
    unfold retrievalBound
    rw [← one_div, ← one_div]
    apply one_div_le_one_div_of_le
    · positivity
    · have hu' := Real.rpow_le_rpow_of_exponent_ge hu hu1 (hscale hM hN hMN)
      have hv' := Real.rpow_le_rpow_of_exponent_ge hv hv1 (hscale hM hN hMN)
      linarith

lemma bound_tendsto (N₀ : ℕ) (hN₀ : 1 < N₀) (u v : ℝ)
    (hu : 0 < u) (hv : 0 < v) (hu1 : u < 1) (hv1 : v < 1) :
    Tendsto (abstentionBound N₀ v) atTop (𝓝 1) ∧
    Tendsto (retrievalBound N₀ u v) atTop (𝓝 1) := by
  have hscale := scale_tendsto N₀ hN₀
  have hpu : Tendsto (fun N => u ^ logScale N₀ N) atTop (𝓝 (0 : ℝ)) :=
    (tendsto_rpow_atTop_of_base_lt_one u (by linarith) hu1).comp hscale
  have hpv : Tendsto (fun N => v ^ logScale N₀ N) atTop (𝓝 (0 : ℝ)) :=
    (tendsto_rpow_atTop_of_base_lt_one v (by linarith) hv1).comp hscale
  constructor
  · change Tendsto (fun N => (1 + v ^ logScale N₀ N)⁻¹) atTop (𝓝 1)
    simpa only [add_zero, inv_one] using
      ((tendsto_const_nhds (x := (1 : ℝ))).add hpv).inv₀ (by norm_num)
  · change Tendsto (fun N => (1 + u ^ logScale N₀ N + v ^ logScale N₀ N)⁻¹)
      atTop (𝓝 1)
    simpa only [add_zero, inv_one] using
      (((tendsto_const_nhds (x := (1 : ℝ))).add hpu).add hpv).inv₀ (by norm_num)

end SpreadTooThin.Base.thm_temper

namespace SpreadTooThin.Base
open thm_temper

theorem thm_temper (N₀ : ℕ) (hN₀ : 1 < N₀)
    (s : (N : ℕ) → Fin N → ℝ) (s₀ b m : ℝ)
    (hs : ∀ N j, s N j ≤ s₀) (hsb : s₀ < b) (hbm : b < m) :
    let va := (N₀ : ℝ) * Real.exp (s₀ - b)
    let vr := (N₀ : ℝ) * Real.exp (s₀ - m)
    let ur := Real.exp (b - m)
    (∀ N : ℕ, 0 < N →
      abstentionBound N₀ va N ≤ abstention (s N) b (logScale N₀ N) ∧
      retrievalBound N₀ ur vr N ≤ retrieval (s N) b m (logScale N₀ N)) ∧
    (va ≤ 1 ∧ vr ≤ 1 ∧ ur ≤ 1 →
      MonotoneOn (abstentionBound N₀ va) (Set.Ici 1) ∧
      MonotoneOn (retrievalBound N₀ ur vr) (Set.Ici 1)) ∧
    (va < 1 ∧ vr < 1 ∧ ur < 1 →
      Tendsto (abstentionBound N₀ va) atTop (𝓝 1) ∧
      Tendsto (retrievalBound N₀ ur vr) atTop (𝓝 1) ∧
      Tendsto (fun N => abstention (s N) b (logScale N₀ N)) atTop (𝓝 1) ∧
      Tendsto (fun N => retrieval (s N) b m (logScale N₀ N)) atTop (𝓝 1)) := by
  dsimp only
  let va := (N₀ : ℝ) * Real.exp (s₀ - b)
  let vr := (N₀ : ℝ) * Real.exp (s₀ - m)
  let ur := Real.exp (b - m)
  have hN₀R : (0 : ℝ) < N₀ := by exact_mod_cast (by omega : 0 < N₀)
  have hva : 0 < va := mul_pos hN₀R (Real.exp_pos _)
  have hvr : 0 < vr := mul_pos hN₀R (Real.exp_pos _)
  have hur : 0 < ur := Real.exp_pos _
  have hbounds : ∀ N : ℕ, 0 < N →
      abstentionBound N₀ va N ≤ abstention (s N) b (logScale N₀ N) ∧
      retrievalBound N₀ ur vr N ≤ retrieval (s N) b m (logScale N₀ N) := by
    intro N hN
    have hq := scale_nonneg N₀ N hN₀ hN
    have hn := training_rpow N₀ N hN₀ hN
    have ha := normalized_background_bound N₀ (s N) s₀ b _ (hs N) hq hn
    have hr := normalized_background_bound N₀ (s N) s₀ m _ (hs N) hq hn
    constructor
    · rw [abstention_eq]
      unfold abstentionBound
      rw [← one_div, ← one_div]
      apply one_div_le_one_div_of_le
      · positivity [Common.expSum_nonneg (fun j => logScale N₀ N * s N j)]
      · dsimp [va]
        linarith
    · rw [retrieval_eq]
      unfold retrievalBound
      rw [← one_div, ← one_div]
      apply one_div_le_one_div_of_le
      · positivity [Common.expSum_nonneg (fun j => logScale N₀ N * s N j)]
      · dsimp [ur, vr]
        linarith
  refine ⟨hbounds, ?_, ?_⟩
  · rintro ⟨ha, hr, hu⟩
    exact ⟨(bound_monotone N₀ hN₀ ur va hur hva hu ha).1,
      (bound_monotone N₀ hN₀ ur vr hur hvr hu hr).2⟩
  · rintro ⟨ha, hr, hu⟩
    have hla := (bound_tendsto N₀ hN₀ ur va hur hva hu ha).1
    have hlr := (bound_tendsto N₀ hN₀ ur vr hur hvr hu hr).2
    refine ⟨hla, hlr, ?_, ?_⟩
    · apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hla tendsto_const_nhds
      · filter_upwards [eventually_gt_atTop (0 : ℕ)] with N hN
        exact (hbounds N hN).1
      · exact Eventually.of_forall (fun N => (weights_le_one (s N) b m _).1)
    · apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlr tendsto_const_nhds
      · filter_upwards [eventually_gt_atTop (0 : ℕ)] with N hN
        exact (hbounds N hN).2
      · exact Eventually.of_forall (fun N => (weights_le_one (s N) b m _).2)

end SpreadTooThin.Base


==> anc/lean/SpreadTooThin/Common/Softmax.lean <==
import Mathlib.Analysis.SpecialFunctions.Sigmoid
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Tactic
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Algebra.Order.BigOperators.Ring.Finset

/-! Softmax: normalization, invariance under a common shift, log-sum-exp. -/

noncomputable section

open scoped BigOperators

namespace SpreadTooThin.Common

variable {ι : Type*} [Fintype ι]

def expSum (s : ι → ℝ) : ℝ := ∑ j, Real.exp (s j)

def softmax (s : ι → ℝ) (j : ι) : ℝ := Real.exp (s j) / expSum s

def logSumExp (s : ι → ℝ) : ℝ := Real.log (expSum s)

def nullWeightRow (s : ι → ℝ) (z : ℝ) (j : ι) : ℝ :=
  Real.exp (s j) / (z + expSum s)

def nullGate (s : ι → ℝ) (z : ℝ) : ℝ :=
  Real.sigmoid (logSumExp s - Real.log z)

lemma expSum_nonneg (s : ι → ℝ) : 0 ≤ expSum s := by
  exact Finset.sum_nonneg (fun j _ => (Real.exp_pos (s j)).le)

lemma expSum_pos [Nonempty ι] (s : ι → ℝ) : 0 < expSum s := by
  exact Finset.sum_pos (fun j _ => Real.exp_pos (s j)) Finset.univ_nonempty

lemma exp_logSumExp [Nonempty ι] (s : ι → ℝ) :
    Real.exp (logSumExp s) = expSum s := by
  exact Real.exp_log (expSum_pos s)

lemma softmax_pos [Nonempty ι] (s : ι → ℝ) (j : ι) :
    0 < softmax s j := by
  exact div_pos (Real.exp_pos (s j)) (expSum_pos s)

lemma sum_softmax [Nonempty ι] (s : ι → ℝ) :
    ∑ j, softmax s j = 1 := by
  simp only [softmax, ← Finset.sum_div]
  exact div_self (ne_of_gt (expSum_pos s))

lemma sigmoid_eq_one_div (x : ℝ) :
    Real.sigmoid x = 1 / (1 + Real.exp (-x)) := by
  simp only [Real.sigmoid_def, one_div]

lemma nullWeightRow_denom_pos (s : ι → ℝ) {z : ℝ} (hz : 0 < z) :
    0 < z + expSum s := by
  exact add_pos_of_pos_of_nonneg hz (expSum_nonneg s)

lemma nullWeightRow_pos (s : ι → ℝ) {z : ℝ} (hz : 0 < z) (j : ι) :
    0 < nullWeightRow s z j := by
  exact div_pos (Real.exp_pos (s j)) (nullWeightRow_denom_pos s hz)

lemma sum_nullWeightRow (s : ι → ℝ) (z : ℝ) :
    ∑ j, nullWeightRow s z j = expSum s / (z + expSum s) := by
  simp only [nullWeightRow, ← Finset.sum_div, expSum]

lemma nullGate_eq [Nonempty ι] (s : ι → ℝ) {z : ℝ} (hz : 0 < z) :
    nullGate s z = expSum s / (z + expSum s) := by
  rw [nullGate, sigmoid_eq_one_div, logSumExp, neg_sub, Real.exp_sub,
    Real.exp_log hz, Real.exp_log (expSum_pos s)]
  simp [one_add_div (ne_of_gt (expSum_pos s)), one_div, inv_div, add_comm]

lemma sum_nullWeightRow_eq_gate [Nonempty ι] (s : ι → ℝ) {z : ℝ} (hz : 0 < z) :
    ∑ j, nullWeightRow s z j = nullGate s z := by
  rw [sum_nullWeightRow, nullGate_eq s hz]

lemma nullGate_pos (s : ι → ℝ) (z : ℝ) : 0 < nullGate s z := by
  exact Real.sigmoid_pos _

lemma nullGate_lt_one (s : ι → ℝ) (z : ℝ) : nullGate s z < 1 := by
  exact Real.sigmoid_lt_one _

lemma nullWeightRow_factor [Nonempty ι] (s : ι → ℝ) {z : ℝ} (hz : 0 < z) (j : ι) :
    nullWeightRow s z j = nullGate s z * softmax s j := by
  rw [nullWeightRow, softmax, nullGate_eq s hz]
  field_simp [ne_of_gt (expSum_pos s), ne_of_gt (nullWeightRow_denom_pos s hz)]

lemma nullWeightRow_missing_mass (s : ι → ℝ) {z : ℝ} (hz : 0 < z) :
    1 - ∑ j, nullWeightRow s z j = z / (z + expSum s) := by
  rw [sum_nullWeightRow]
  field_simp [ne_of_gt (nullWeightRow_denom_pos s hz)]
  ring

lemma expSum_add_const (s : ι → ℝ) (c : ℝ) :
    expSum (fun j => s j + c) = expSum s * Real.exp c := by
  simp only [expSum, Real.exp_add, Finset.sum_mul]

lemma softmax_add_const (s : ι → ℝ) (c : ℝ) (j : ι) :
    softmax (fun k => s k + c) j = softmax s j := by
  simp only [softmax, expSum_add_const, Real.exp_add,
    mul_div_mul_right _ _ (Real.exp_ne_zero c)]

lemma logSumExp_add_const [Nonempty ι] (s : ι → ℝ) (c : ℝ) :
    logSumExp (fun j => s j + c) = logSumExp s + c := by
  rw [logSumExp, expSum_add_const,
    Real.log_mul (ne_of_gt (expSum_pos s)) (Real.exp_ne_zero c), Real.log_exp]
  rfl

theorem Softmax [Nonempty ι] (s : ι → ℝ) {z : ℝ} (hz : 0 < z) :
    0 < expSum s ∧
    Real.exp (logSumExp s) = expSum s ∧
    (∀ j, 0 < softmax s j) ∧
    (∑ j, softmax s j) = 1 ∧
    (∀ x : ℝ, Real.sigmoid x = 1 / (1 + Real.exp (-x))) ∧
    (∑ j, nullWeightRow s z j) = expSum s / (z + expSum s) ∧
    (∑ j, nullWeightRow s z j) = nullGate s z ∧
    0 < (∑ j, nullWeightRow s z j) ∧
    (∑ j, nullWeightRow s z j) < 1 ∧
    (∀ j, nullWeightRow s z j = nullGate s z * softmax s j) ∧
    1 - (∑ j, nullWeightRow s z j) = z / (z + expSum s) := by
  refine ⟨expSum_pos s, exp_logSumExp s, softmax_pos s, sum_softmax s,
    sigmoid_eq_one_div, sum_nullWeightRow s z, sum_nullWeightRow_eq_gate s hz,
    ?_, ?_, nullWeightRow_factor s hz, nullWeightRow_missing_mass s hz⟩
  · rw [sum_nullWeightRow_eq_gate s hz]
    exact nullGate_pos s z
  · rw [sum_nullWeightRow_eq_gate s hz]
    exact nullGate_lt_one s z

end SpreadTooThin.Common

namespace SpreadTooThin.Common

section SoftmaxEstimates
variable {J : Type*} [Fintype J] [Nonempty J]

lemma mean_deviation_le (p v : J → ℝ) (hp : ∀ j, 0 ≤ p j)
    (hs : ∑ j, p j = 1) {L : ℝ} (hL : 0 ≤ L) (hv : ∀ j, |v j| ≤ L) :
    ∑ j, p j * |v j - ∑ k, p k * v k| ≤ L := by
  let m := ∑ k, p k * v k
  have hcs := Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul Finset.univ
    (r := fun j => p j * |v j - m|) (f := p) (g := fun j => p j * (v j - m)^2)
    (fun j _ => hp j) (fun j _ => mul_nonneg (hp j) (sq_nonneg _))
    (fun j _ => by rw [mul_pow, sq_abs]; nlinarith)
  rw [hs, one_mul] at hcs
  have hvar : ∑ j, p j * (v j - m)^2 = ∑ j, p j * (v j)^2 - m^2 := by
    calc
      _ = ∑ j, (p j * (v j)^2 - 2 * m * (p j * v j) + m^2 * p j) := by
        apply Finset.sum_congr rfl; intro j _; ring
      _ = _ := by
        simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib,
          ← Finset.mul_sum, hs, mul_one]
        change (∑ j, p j * v j ^ 2) - 2 * m * m + m^2 = _
        ring
  have hsq : ∑ j, p j * (v j)^2 ≤ L^2 := by
    calc
      _ ≤ ∑ j, p j * L^2 := Finset.sum_le_sum fun j _ =>
        mul_le_mul_of_nonneg_left (by simpa only [sq_abs] using (sq_le_sq₀ (abs_nonneg _) hL).2 (hv j)) (hp j)
      _ = L^2 := by rw [← Finset.sum_mul, hs, one_mul]
  rw [hvar] at hcs
  change (∑ j, p j * |v j - m|) ≤ L
  nlinarith [sq_nonneg m]

lemma softmax_line_deriv (s v : J → ℝ) (t : ℝ) (j : J) :
    HasDerivAt (fun t : ℝ => softmax (fun k => s k + t * v k) j)
      (softmax (fun k => s k + t * v k) j *
        (v j - ∑ k, softmax (fun l => s l + t * v l) k * v k)) t := by
  have he (k : J) : HasDerivAt (fun t : ℝ => Real.exp (s k + t * v k))
      (Real.exp (s k + t * v k) * v k) t := by
    convert (((hasDerivAt_id t).mul_const (v k)).const_add (s k)).exp using 1 <;> simp
  have hd := (he j).div (HasDerivAt.fun_sum fun k (_ : k ∈ Finset.univ) => he k)
    (ne_of_gt (expSum_pos (fun k => s k + t * v k)))
  change HasDerivAt (fun t : ℝ => softmax (fun k => s k + t * v k) j) _ t at hd
  convert hd using 1
  simp only [softmax, expSum, div_mul_eq_mul_div, ← Finset.sum_div]
  field_simp

lemma softmax_test_lipschitz (s u w : J → ℝ) (hw : ∀ j, |w j| ≤ 1) :
    |∑ j, w j * (softmax u j - softmax s j)| ≤ ‖u - s‖ := by
  let v := u - s
  let p := fun (t : ℝ) => softmax (fun j => s j + t * v j)
  have hd (t : ℝ) : HasDerivAt (fun t : ℝ => ∑ j, w j * p t j)
      (∑ j, w j * (p t j * (v j - ∑ k, p t k * v k))) t := by
    exact HasDerivAt.fun_sum fun j _ => (softmax_line_deriv s v t j).const_mul (w j)
  have hb (t : ℝ) : ‖∑ j, w j * (p t j * (v j - ∑ k, p t k * v k))‖ ≤ ‖v‖ := by
    calc
      _ ≤ ∑ j, |w j * (p t j * (v j - ∑ k, p t k * v k))| := by
        simpa only [Real.norm_eq_abs] using norm_sum_le Finset.univ
          (fun j => w j * (p t j * (v j - ∑ k, p t k * v k)))
      _ ≤ ∑ j, p t j * |v j - ∑ k, p t k * v k| := by
        apply Finset.sum_le_sum; intro j _
        rw [abs_mul, abs_mul, abs_of_pos (softmax_pos _ j)]
        exact (mul_le_mul_of_nonneg_right (hw j) (mul_nonneg
          (softmax_pos _ j).le (abs_nonneg _))).trans_eq (one_mul _)
      _ ≤ ‖v‖ := mean_deviation_le (p t) v (fun j => (softmax_pos _ j).le)
        (sum_softmax _) (norm_nonneg _) (fun j => by
          simpa only [Real.norm_eq_abs] using norm_le_pi_norm v j)
  have h := norm_image_sub_le_of_norm_deriv_le_segment_01'
    (fun t _ => (hd t).hasDerivWithinAt) (fun t _ => hb t)
  simpa [p, v, Finset.sum_sub_distrib, mul_sub, Real.norm_eq_abs] using h

lemma softmax_lipschitz (s u : J → ℝ) :
    ∑ j, |softmax u j - softmax s j| ≤ ‖u - s‖ := by
  classical
  let w := fun j => if 0 ≤ softmax u j - softmax s j then (1 : ℝ) else -1
  have he (j : J) : w j * (softmax u j - softmax s j) =
      |softmax u j - softmax s j| := by
    dsimp [w]; split_ifs with h
    · simp [abs_of_nonneg h]
    · simp [abs_of_neg (lt_of_not_ge h)]
  have hw (j : J) : |w j| ≤ 1 := by dsimp [w]; split_ifs <;> norm_num
  have h := softmax_test_lipschitz s u w hw
  simp only [he] at h
  exact (le_abs_self _).trans h

end SoftmaxEstimates

lemma softmax_lower {J : Type*} [Fintype J] [Nonempty J]
    (s : J → ℝ) {b : ℝ} (hs : ∀ j, |s j| ≤ b) (j : J) :
    Real.exp (-2*b) / Fintype.card J ≤ softmax s j := by
  have hn : Real.exp (-b) ≤ Real.exp (s j) := Real.exp_le_exp.mpr (abs_le.mp (hs j)).1
  have hd : expSum s ≤ (Fintype.card J : ℝ) * Real.exp b := by
    calc
      _ ≤ ∑ _j : J, Real.exp b := Finset.sum_le_sum fun k _ =>
        Real.exp_le_exp.mpr (abs_le.mp (hs k)).2
      _ = _ := by simp
  have he : Real.exp (-2*b) / Fintype.card J =
      Real.exp (-b) / ((Fintype.card J : ℝ) * Real.exp b) := by
    rw [show -2*b = -b-b by ring, Real.exp_sub]
    ring
  rw [he]
  exact div_le_div₀ (Real.exp_pos _).le hn (expSum_pos s) hd

theorem SoftmaxLipschitz {J : Type*} [Fintype J] [Nonempty J] :
    (∀ s u : J → ℝ, ∑ j, |softmax u j - softmax s j| ≤ ‖u - s‖) ∧
    (∀ (s v : J → ℝ) (t : ℝ) (j : J),
      HasDerivAt (fun t : ℝ => softmax (fun k => s k + t * v k) j)
        (softmax (fun k => s k + t * v k) j *
          (v j - ∑ k, softmax (fun l => s l + t * v l) k * v k)) t) ∧
    (∀ (s : J → ℝ) (b : ℝ), (∀ j, |s j| ≤ b) →
      ∀ j, Real.exp (-2*b) / Fintype.card J ≤ softmax s j) := by
  refine ⟨softmax_lipschitz, softmax_line_deriv, ?_⟩
  intro s b hs j
  exact softmax_lower s hs j

end SpreadTooThin.Common


==> anc/lean/SpreadTooThin/Dilution.lean <==
import SpreadTooThin.KeepExtras

/-! Dilution: log-sum-exp and entropy within a constant of ln N for bounded scores; register log-odds; the outside gate. -/

noncomputable section
open SpreadTooThin.Common SpreadTooThin.Base.temperature_geometry
open SpreadTooThin.Base.entropy_dual Filter
open scoped BigOperators Topology
namespace SpreadTooThin
variable {ι : Type*} [Fintype ι] [Nonempty ι]

theorem entropy_lse (s : ι → ℝ) :
    attentionEntropy s=logSumExp s-∑ j,softmax s j*s j := by
  have hh := entropy_tilt s 0 1
  simpa [entropy_eq,attentionEntropy,F_eq,p,tiltedMean,logSumExp] using hh

theorem lse_bounds (s : ι → ℝ) (τ : ℝ) (hs : ∀ j,-τ≤s j ∧ s j≤τ) :
    Real.log (Fintype.card ι)-τ≤logSumExp s ∧
    logSumExp s≤Real.log (Fintype.card ι)+τ := by
  have hlo : (Fintype.card ι:ℝ)*Real.exp (-τ)≤expSum s := by
    simpa [expSum] using Finset.sum_le_sum (s:=Finset.univ)
      (fun j _ => Real.exp_le_exp.mpr (hs j).1)
  have hhi : expSum s≤(Fintype.card ι:ℝ)*Real.exp τ := by
    simpa [expSum] using Finset.sum_le_sum (s:=Finset.univ)
      (fun j _ => Real.exp_le_exp.mpr (hs j).2)
  have hl := Real.log_le_log (by positivity) hlo
  have hu := Real.log_le_log (expSum_pos s) hhi
  simpa [logSumExp,Real.log_mul (by positivity : (Fintype.card ι:ℝ)≠0) (Real.exp_ne_zero _),
    Real.log_exp,sub_eq_add_neg] using And.intro hl hu

theorem entropy_bounds (s : ι → ℝ) (τ : ℝ) (hs : ∀ j,-τ≤s j ∧ s j≤τ) :
    Real.log (Fintype.card ι)-2*τ≤attentionEntropy s ∧
    attentionEntropy s≤Real.log (Fintype.card ι)+2*τ := by
  have hlo : -τ≤∑ j,softmax s j*s j := by
    have hh := Finset.sum_le_sum (s:=Finset.univ)
      (fun j _ => mul_le_mul_of_nonneg_left (hs j).1 (softmax_pos s j).le)
    simpa [← Finset.sum_mul,sum_softmax] using hh
  have hhi : (∑ j,softmax s j*s j)≤τ := by
    have hh := Finset.sum_le_sum (s:=Finset.univ)
      (fun j _ => mul_le_mul_of_nonneg_left (hs j).2 (softmax_pos s j).le)
    simpa [← Finset.sum_mul,sum_softmax] using hh
  rw [entropy_lse]
  obtain ⟨hl,hu⟩ := lse_bounds s τ hs
  constructor <;> linarith

theorem bounded_dilution (s : (n : ℕ) → Fin n → ℝ) (τ : ℝ)
    (hs : ∀ n j,-τ≤s n j ∧ s n j≤τ) :
    Tendsto (fun n => logSumExp (s n)/Real.log n) atTop (𝓝 1) ∧
    Tendsto (fun n => attentionEntropy (s n)/Real.log n) atTop (𝓝 1) := by
  have hlog : Tendsto (fun n : ℕ => Real.log n) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  have hc (a : ℝ) : Tendsto (fun n : ℕ => a/Real.log n) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop hlog
  have hlim (f : ℕ → ℝ) (a : ℝ)
      (hb : ∀ n : ℕ,1<n → Real.log n-a≤f n ∧ f n≤Real.log n+a) :
      Tendsto (fun n => f n/Real.log n) atTop (𝓝 1) := by
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le'
      (show Tendsto (fun n : ℕ => 1-a/Real.log n) atTop (𝓝 1) by simpa using (hc a).const_sub 1)
      (show Tendsto (fun n : ℕ => 1+a/Real.log n) atTop (𝓝 1) by simpa using (hc a).const_add 1)
    · filter_upwards [eventually_gt_atTop 1] with n hn
      have hl := Real.log_pos (show (1:ℝ)<n by exact_mod_cast hn)
      have hh := div_le_div_of_nonneg_right (hb n hn).1 hl.le
      simpa [sub_div,div_self hl.ne'] using hh
    · filter_upwards [eventually_gt_atTop 1] with n hn
      have hl := Real.log_pos (show (1:ℝ)<n by exact_mod_cast hn)
      have hh := div_le_div_of_nonneg_right (hb n hn).2 hl.le
      simpa [add_div,div_self hl.ne'] using hh
  constructor
  · apply hlim _ τ
    intro n hn
    letI : NeZero n := ⟨by omega⟩
    simpa using lse_bounds (s n) τ (hs n)
  · apply hlim _ (2*τ)
    intro n hn
    letI : NeZero n := ⟨by omega⟩
    simpa using entropy_bounds (s n) τ (hs n)

theorem bounded_top_slope (top : ℕ → ℝ) (τ : ℝ) (ht : ∀ n,-τ≤top n ∧ top n≤τ) :
    Tendsto (fun n => top n/Real.log n) atTop (𝓝 0) := by
  have hlog : Tendsto (fun n : ℕ => Real.log n) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le'
    (tendsto_const_nhds.div_atTop hlog) (tendsto_const_nhds.div_atTop hlog)
  · filter_upwards [eventually_gt_atTop 1] with n hn
    exact div_le_div_of_nonneg_right (ht n).1 (Real.log_nonneg (by exact_mod_cast hn.le))
  · filter_upwards [eventually_gt_atTop 1] with n hn
    exact div_le_div_of_nonneg_right (ht n).2 (Real.log_nonneg (by exact_mod_cast hn.le))

theorem register_logOdds (B z : ℝ) (hB : 0<B) (hz : 0<z) :
    Real.log ((z/(z+B))/(1-z/(z+B)))=Real.log z-Real.log B := by
  have he : (z/(z+B))/(1-z/(z+B))=z/B := by field_simp [hB.ne',(add_pos hz hB).ne']; ring
  rw [he,Real.log_div hz.ne' hB.ne']

theorem slope_split (x y u₁ u₂ v₁ v₂ : ℝ) :
    ((u₂-v₂)-(u₁-v₁))/(y-x)=(u₂-u₁)/(y-x)-(v₂-v₁)/(y-x) := by ring

theorem output_gate_share (s : ι → ℝ) (g : ℝ) : (∑ j,g*softmax s j)=g := by
  rw [← Finset.mul_sum,sum_softmax,mul_one]

theorem flat_training_shares (n : ℝ) (hn : 0<n) :
    Real.exp (Real.log n)/(Real.exp (Real.log n)+n)=1/2 ∧
    Real.exp (2*Real.log n)/(Real.exp (2*Real.log n)+n)=n/(n+1) ∧
    1-n/(n+1)=1/(n+1) := by
  rw [show (2:ℝ)*Real.log n=Real.log n+Real.log n by ring,Real.exp_add,Real.exp_log hn]
  constructor
  · field_simp <;> ring
  constructor
  · field_simp <;> ring
  · field_simp <;> ring

theorem flat_decisiveness (n N g : ℝ) (hn : 1<n) (hN : n<N) (hg : 0<g) :
    (1+Real.log (N/n)/g<Real.log N/Real.log n ↔ Real.log n<g) ∧
    (Real.log N/Real.log n<1+Real.log (N/n)/g ↔ g<Real.log n) := by
  have hn0 : 0<n := by linarith
  have hl := Real.log_pos hn
  have hL : 0<Real.log (N/n) := Real.log_pos ((one_lt_div hn0).mpr hN)
  rw [← flat_keep_log_ratio n N hn (hn0.trans hN)]
  simp only [add_lt_add_iff_left]
  constructor <;> rw [div_lt_div_iff₀] <;> try positivity
  · exact mul_lt_mul_iff_right₀ hL
  · exact mul_lt_mul_iff_right₀ hL

end SpreadTooThin


==> anc/lean/SpreadTooThin/FlatOdds.lean <==
import SpreadTooThin.Dilution

/-! The flat-crowd identity of Section 3: odds e^{cg}/n and the preserving multiplier. -/

noncomputable section
open SpreadTooThin.Common
open scoped BigOperators
namespace SpreadTooThin.Lemmas

theorem flat_top_odds (n : ℕ) (hn : 0<n) (s g c : ℝ) :
    let w := Real.exp (c*(s+g)) /
      (Real.exp (c*(s+g))+∑ _j : Fin n,Real.exp (c*s))
    w/(1-w)=Real.exp (c*g)/(n:ℝ) := by
  dsimp only
  simp only [Finset.sum_const,Finset.card_univ,Fintype.card_fin,nsmul_eq_mul]
  have hnR : 0<(n:ℝ) := Nat.cast_pos.mpr hn
  rw [mul_add,Real.exp_add]
  field_simp [hnR.ne']
  <;> ring

theorem flat_odds_preserved_iff (n₀ n : ℝ) (hn₀ : 0<n₀) (hn : 0<n)
    (g c : ℝ) (hg : 0<g) :
    Real.exp (c*g)/n=Real.exp g/n₀ ↔ c=1+Real.log (n/n₀)/g := by
  have he : Real.log (Real.exp (c*g)/n)=c*g-Real.log n := by
    rw [Real.log_div (Real.exp_ne_zero _) hn.ne',Real.log_exp]
  have he₀ : Real.log (Real.exp g/n₀)=g-Real.log n₀ := by
    rw [Real.log_div (Real.exp_ne_zero _) hn₀.ne',Real.log_exp]
  have hL : Real.log (n/n₀)=Real.log n-Real.log n₀ :=
    Real.log_div hn.ne' hn₀.ne'
  constructor
  · intro h
    have hh := congrArg Real.log h
    rw [he,he₀] at hh
    apply (flat_keep_unique g (Real.log (n/n₀)) hg c).mp
    rw [hL]
    linarith
  · intro h
    apply Real.log_injOn_pos (div_pos (Real.exp_pos _) hn) (div_pos (Real.exp_pos _) hn₀)
    rw [he,he₀]
    have hh := (flat_keep_unique g (Real.log (n/n₀)) hg c).mpr h
    rw [hL] at hh
    linarith

end SpreadTooThin.Lemmas


==> anc/lean/SpreadTooThin/IndependentMeanfield.lean <==
import SpreadTooThin.Meanfield
import SpreadTooThin.Dilution
import SpreadTooThin.Base.PropMeanfield
import Mathlib.Analysis.PSeries
import Mathlib.MeasureTheory.OuterMeasure.BorelCantelli

/-! Dilution for independent exponentiated scores with a common mean and bound: the row average, the sink's log-odds and the entropy. -/

noncomputable section
open Filter MeasureTheory ProbabilityTheory SpreadTooThin.Base.prop_meanfield
open scoped BigOperators Topology ENNReal
namespace SpreadTooThin.MeanfieldLaw

def confidence (n : ℕ) : ℝ := 1/((n+2:ℕ):ℝ)^2

lemma confidence_pos (n : ℕ) : 0<confidence n := by unfold confidence; positivity
lemma confidence_lt_one (n : ℕ) : confidence n<1 := by
  have hn : (2:ℝ)≤((n+2:ℕ):ℝ) := by exact_mod_cast (show 2≤n+2 by omega)
  rw [confidence,div_lt_one (by positivity)]
  nlinarith

lemma confidence_summable : Summable confidence := by
  exact (summable_nat_add_iff 2).mpr (Real.summable_one_div_nat_pow.mpr (by norm_num))

lemma radius_vanishes (l u : ℝ) :
    Tendsto (fun n => radius (n+2) l u (confidence n)) atTop (𝓝 0) := by
  have hn : Tendsto (fun n : ℕ => ((n+2:ℕ):ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (tendsto_add_atTop_nat 2)
  have hc : Tendsto (fun n : ℕ => Real.log 2/((n+2:ℕ):ℝ)) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop hn
  have hl : Tendsto (fun n : ℕ => Real.log ((n+2:ℕ):ℝ)/((n+2:ℕ):ℝ)) atTop (𝓝 0) :=
    Real.isLittleO_log_id_atTop.tendsto_div_nhds_zero.comp hn
  have hi : Tendsto (fun n : ℕ => Real.log (2/confidence n)/(2*((n+2:ℕ):ℝ))) atTop (𝓝 0) := by
    have hh : Tendsto (fun n : ℕ => (Real.log 2/((n+2:ℕ):ℝ))/2+
        Real.log ((n+2:ℕ):ℝ)/((n+2:ℕ):ℝ)) atTop (𝓝 0) := by
      simpa using (hc.div_const 2).add hl
    apply hh.congr'
    filter_upwards [] with n
    have hn0 : 0<((n+2:ℕ):ℝ) := by positivity
    have he : 2/confidence n=2*((n+2:ℕ):ℝ)^2 := by unfold confidence; field_simp
    rw [he,Real.log_mul (by norm_num) (by positivity),Real.log_pow]
    ring
  have ht := (hi.sqrt).const_mul (u-l)
  simpa only [radius,Real.sqrt_zero,mul_zero] using ht

theorem independent_row_average {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (X : (n : ℕ) → Fin (n+2) → Ω → ℝ)
    (hX : ∀ n j,Measurable (X n j)) (hind : ∀ n,iIndepFun (X n) P)
    (l u μ : ℝ) (hlu : l≤u)
    (hb : ∀ n j,∀ᵐ ω ∂P,X n j ω∈Set.Icc l u)
    (hm : ∀ n j,(∫ ω,X n j ω ∂P)=μ) :
    ∀ᵐ ω ∂P,Tendsto (fun n => background (X n) ω/((n+2:ℕ):ℝ)) atTop (𝓝 μ) := by
  let good (n : ℕ) : Set Ω := {ω | |background (X n) ω-((n+2:ℕ):ℝ)*μ|≤
    ((n+2:ℕ):ℝ)*radius (n+2) l u (confidence n)}
  have hg (n : ℕ) : MeasurableSet (good n) := by
    dsimp [good,background]
    apply measurableSet_le
    · fun_prop
    · fun_prop
  have hprob (n : ℕ) : 1-confidence n≤P.real (good n) :=
    concentration (by omega) (fun j => (hX n j).aemeasurable) (hind n) (hb n) (hm n)
      hlu (confidence_pos n) (confidence_lt_one n)
  have htail (n : ℕ) : P ((good n)ᶜ)≤ENNReal.ofReal (confidence n) := by
    apply (ENNReal.le_ofReal_iff_toReal_le (measure_ne_top _ _) (confidence_pos n).le).mpr
    change P.real ((good n)ᶜ)≤confidence n
    rw [probReal_compl_eq_one_sub (hg n)]
    linarith [hprob n]
  have hsum : (∑' n,P ((good n)ᶜ))≠∞ :=
    (lt_of_le_of_lt (ENNReal.tsum_le_tsum htail) confidence_summable.tsum_ofReal_lt_top).ne
  have hae := ae_eventually_notMem hsum
  filter_upwards [hae] with ω hω
  apply Metric.tendsto_nhds.mpr
  intro ε hε
  filter_upwards [hω,(radius_vanishes l u).eventually (gt_mem_nhds hε)] with n hn ht
  have hn0 : 0<((n+2:ℕ):ℝ) := by positivity
  have hb' : |background (X n) ω-((n+2:ℕ):ℝ)*μ|≤
      ((n+2:ℕ):ℝ)*radius (n+2) l u (confidence n) := by simpa [good] using hn
  have he : |background (X n) ω/((n+2:ℕ):ℝ)-μ|=
      |background (X n) ω-((n+2:ℕ):ℝ)*μ|/((n+2:ℕ):ℝ) := by
    have he' : background (X n) ω/((n+2:ℕ):ℝ)-μ=
        (background (X n) ω-((n+2:ℕ):ℝ)*μ)/((n+2:ℕ):ℝ) := by field_simp
    rw [he',abs_div,abs_of_pos hn0]
  rw [Real.dist_eq,he]
  exact (div_le_iff₀ hn0).mpr (by nlinarith) |>.trans_lt ht

theorem independent_meanfield {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (S : ℕ → Ω → ℝ)
    (hS : ∀ j,Measurable (S j)) (hind : iIndepFun S P)
    (u μ b : ℝ) (hu : 0≤u) (hb : ∀ j,∀ᵐ ω ∂P,Real.exp (S j ω)≤u)
    (hm : ∀ j,(∫ ω,Real.exp (S j ω) ∂P)=μ) :
    ∀ᵐ ω ∂P,
      Tendsto (fun n => mass (fun j => S j ω) n/(n:ℝ)) atTop (𝓝 μ) ∧
      Tendsto (fun n => Real.log (mass (fun j => S j ω) n)-Real.log n) atTop (𝓝 (Real.log μ)) ∧
      Tendsto (fun n => Real.log (Real.exp b/mass (fun j => S j ω) n)+Real.log n) atTop (𝓝 (b-Real.log μ)) ∧
      Tendsto (fun n => (Real.exp b/(Real.exp b+mass (fun j => S j ω) n))/
        (Real.exp b/(Real.exp b+(n:ℝ)*μ))) atTop (𝓝 1) := by
  have hμ : 0<μ := by
    rw [← hm 0]
    exact integral_exp_pos (exp_integrable_of_bounded P (S 0) (hS 0).aemeasurable u (hb 0))
  have hi := hind.comp (fun _ => Real.exp) (fun _ => Real.measurable_exp)
  have hr := independent_row_average P (fun n j ω => Real.exp (S j.val ω))
    (fun n j => (hS j.val).exp) (fun n => hi.precomp Fin.val_injective) 0 u μ hu
    (fun n j => (hb j.val).mono (fun ω hh => ⟨(Real.exp_pos _).le,hh⟩))
    (fun n j => hm j.val)
  filter_upwards [hr] with ω hω
  have hsum (n : ℕ) : mass (fun j => S j ω) n =
      ∑ j : Fin n,Real.exp (S j.val ω) := by
    rw [mass,← Fin.sum_univ_eq_sum_range]
  have havg : Tendsto (fun n => mass (fun j => S j ω) n/(n:ℝ)) atTop (𝓝 μ) := by
    apply (tendsto_add_atTop_iff_nat 2).mp
    simpa only [hsum,background] using hω
  exact ⟨havg,from_mean (fun j => S j ω) μ b hμ havg⟩

open SpreadTooThin.Common SpreadTooThin.Base.temperature_geometry
open SpreadTooThin.Base.entropy_dual SpreadTooThin

theorem entropy_upper {ι : Type*} [Fintype ι] [Nonempty ι] (s : ι → ℝ) :
    attentionEntropy s≤Real.log (Fintype.card ι) := by
  have hq : softmax s∈stdSimplex ℝ ι :=
    ⟨fun j => (softmax_pos s j).le,sum_softmax s⟩
  have hh := gibbs (fun _ : ι => (0:ℝ)) (softmax s) hq 0 0
  simpa [entropy_eq,attentionEntropy,F_eq,expSum,logSumExp] using hh

theorem entropy_lower {ι : Type*} [Fintype ι] [Nonempty ι]
    (s : ι → ℝ) (u : ℝ) (hs : ∀ j,s j≤u) :
    logSumExp s-u≤attentionEntropy s := by
  have hh : (∑ j,softmax s j*s j)≤u := by
    have ht := Finset.sum_le_sum (s:=Finset.univ)
      (fun j _ => mul_le_mul_of_nonneg_left (hs j) (softmax_pos s j).le)
    simpa [← Finset.sum_mul,sum_softmax] using ht
  rw [entropy_lse]
  linarith

theorem entropy_from_mean_and_upper (s : ℕ → ℝ) (u μ : ℝ) (hμ : 0<μ)
    (hs : ∀ j,s j≤u) (hm : Tendsto (fun n => mass s n/(n:ℝ)) atTop (𝓝 μ)) :
    Tendsto (fun n => attentionEntropy (fun j : Fin n => s j.val)/Real.log n) atTop (𝓝 1) := by
  have hlog : Tendsto (fun n : ℕ => Real.log n) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  have ht := (from_mean s μ 0 hμ hm).1
  have hlo : Tendsto (fun n : ℕ => (Real.log (mass s n)-u)/Real.log n) atTop (𝓝 1) := by
    have hh : Tendsto (fun n : ℕ => (Real.log (mass s n)-Real.log n-u)/Real.log n+1) atTop (𝓝 1) := by
      simpa using ((ht.sub_const u).div_atTop hlog).add_const 1
    apply hh.congr'
    filter_upwards [eventually_gt_atTop 1] with n hn
    have hnlog := (Real.log_pos (show (1:ℝ)<n by exact_mod_cast hn)).ne'
    field_simp
    <;> ring
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo tendsto_const_nhds
  · filter_upwards [eventually_gt_atTop 1] with n hn
    letI : NeZero n := ⟨by omega⟩
    have he := entropy_lower (fun j : Fin n => s j.val) u (fun j => hs j.val)
    have hm' : logSumExp (fun j : Fin n => s j.val)=Real.log (mass s n) := by
      unfold logSumExp expSum mass
      rw [← Fin.sum_univ_eq_sum_range]
    rw [hm'] at he
    exact div_le_div_of_nonneg_right he (Real.log_nonneg (by exact_mod_cast hn.le))
  · filter_upwards [eventually_gt_atTop 1] with n hn
    letI : NeZero n := ⟨by omega⟩
    have hl := Real.log_pos (show (1:ℝ)<n by exact_mod_cast hn)
    apply (div_le_one hl).mpr
    simpa using entropy_upper (fun j : Fin n => s j.val)

theorem independent_entropy {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (S : ℕ → Ω → ℝ)
    (hS : ∀ j,Measurable (S j)) (hind : iIndepFun S P)
    (u μ : ℝ) (hu : 0<u) (hb : ∀ j,∀ᵐ ω ∂P,Real.exp (S j ω)≤u)
    (hm : ∀ j,(∫ ω,Real.exp (S j ω) ∂P)=μ) :
    ∀ᵐ ω ∂P,Tendsto (fun n => attentionEntropy (fun j : Fin n => S j.val ω)/Real.log n) atTop (𝓝 1) := by
  have hμ : 0<μ := by
    rw [← hm 0]
    exact integral_exp_pos (exp_integrable_of_bounded P (S 0) (hS 0).aemeasurable u (hb 0))
  have hupper : ∀ᵐ ω ∂P,∀ j,S j ω≤Real.log u := by
    apply ae_all_iff.mpr
    intro j
    filter_upwards [hb j] with ω hω
    apply Real.exp_le_exp.mp
    rwa [Real.exp_log hu]
  filter_upwards [independent_meanfield P S hS hind u μ 0 hu.le hb hm,hupper] with ω hω huω
  exact entropy_from_mean_and_upper (fun j => S j ω) (Real.log u) μ hμ huω hω.1

def withSink (b : ℝ) (s : ℕ → ℝ) : ℕ → ℝ
  | 0 => b
  | n+1 => s n

theorem withSink_mean (s : ℕ → ℝ) (b μ : ℝ)
    (hm : Tendsto (fun n => mass s n/(n:ℝ)) atTop (𝓝 μ)) :
    Tendsto (fun n => mass (withSink b s) n/(n:ℝ)) atTop (𝓝 μ) := by
  have he (n : ℕ) : mass (withSink b s) (n+1)=mass s n+Real.exp b := by
    simp [mass,Finset.sum_range_succ',withSink]
  have hr : Tendsto (fun n : ℕ => (n:ℝ)/((n:ℝ)+1)) atTop (𝓝 1) :=
    tendsto_natCast_div_add_atTop 1
  have hz : Tendsto (fun n : ℕ => Real.exp b/((n:ℝ)+1)) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop (tendsto_atTop_add_const_right atTop 1 tendsto_natCast_atTop_atTop)
  apply (tendsto_add_atTop_iff_nat 1).mp
  have ht : Tendsto (fun n : ℕ => (mass s n/n)*(n/(n+1))+Real.exp b/(n+1)) atTop (𝓝 μ) := by
    simpa using (hm.mul hr).add hz
  apply ht.congr'
  filter_upwards [eventually_gt_atTop 0] with n hn
  rw [he,Nat.cast_add,Nat.cast_one]
  have hn0 : (n:ℝ)≠0 := (Nat.cast_pos.mpr hn).ne'
  field_simp
  <;> ring

theorem independent_entropy_with_sink {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (S : ℕ → Ω → ℝ)
    (hS : ∀ j,Measurable (S j)) (hind : iIndepFun S P)
    (u μ b : ℝ) (hu : 0<u) (hb : ∀ j,∀ᵐ ω ∂P,Real.exp (S j ω)≤u)
    (hm : ∀ j,(∫ ω,Real.exp (S j ω) ∂P)=μ) :
    ∀ᵐ ω ∂P,Tendsto (fun n => attentionEntropy
      (fun j : Fin n => withSink b (fun k => S k ω) j.val)/Real.log n) atTop (𝓝 1) := by
  have hμ : 0<μ := by
    rw [← hm 0]
    exact integral_exp_pos (exp_integrable_of_bounded P (S 0) (hS 0).aemeasurable u (hb 0))
  have hupper : ∀ᵐ ω ∂P,∀ j,S j ω≤Real.log u := by
    apply ae_all_iff.mpr
    intro j
    filter_upwards [hb j] with ω hω
    apply Real.exp_le_exp.mp
    rwa [Real.exp_log hu]
  filter_upwards [independent_meanfield P S hS hind u μ b hu.le hb hm,hupper] with ω hω huω
  apply entropy_from_mean_and_upper (withSink b (fun k => S k ω)) (max b (Real.log u)) μ hμ
  · intro j
    cases j with
    | zero => exact le_max_left _ _
    | succ j => exact (huω j).trans (le_max_right _ _)
  · exact withSink_mean (fun k => S k ω) b μ hω.1

theorem log_successor_ratio :
    Tendsto (fun n : ℕ => Real.log ((n+1:ℕ):ℝ)/Real.log n) atTop (𝓝 1) := by
  have hr : Tendsto (fun n : ℕ => ((n:ℝ)+1)/(n:ℝ)) atTop (𝓝 1) := by
    simpa [inv_div] using (tendsto_natCast_div_add_atTop (1:ℝ)).inv₀ one_ne_zero
  have hd : Tendsto (fun n : ℕ => Real.log ((n+1:ℕ):ℝ)-Real.log n) atTop (𝓝 0) := by
    apply (show Tendsto (fun n : ℕ => Real.log (((n:ℝ)+1)/n)) atTop (𝓝 0) by
      simpa using hr.log one_ne_zero).congr'
    filter_upwards [eventually_gt_atTop 0] with n hn
    rw [Real.log_div (by positivity) (by positivity),Nat.cast_add,Nat.cast_one]
  have hlog : Tendsto (fun n : ℕ => Real.log n) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  apply (show Tendsto (fun n : ℕ =>
      (Real.log ((n+1:ℕ):ℝ)-Real.log n)/Real.log n+1) atTop (𝓝 1) by
    simpa using (hd.div_atTop hlog).add_const 1).congr'
  filter_upwards [eventually_gt_atTop 1] with n hn
  have hnlog := (Real.log_pos (show (1:ℝ)<n by exact_mod_cast hn)).ne'
  field_simp
  <;> ring

theorem independent_entropy_with_sink_content_count {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (S : ℕ → Ω → ℝ)
    (hS : ∀ j,Measurable (S j)) (hind : iIndepFun S P)
    (u μ b : ℝ) (hu : 0<u) (hb : ∀ j,∀ᵐ ω ∂P,Real.exp (S j ω)≤u)
    (hm : ∀ j,(∫ ω,Real.exp (S j ω) ∂P)=μ) :
    ∀ᵐ ω ∂P,Tendsto (fun n => attentionEntropy
      (fun j : Fin (n+1) => withSink b (fun k => S k ω) j.val)/Real.log n) atTop (𝓝 1) := by
  filter_upwards [independent_entropy_with_sink P S hS hind u μ b hu hb hm] with ω hω
  have hs := hω.comp (tendsto_add_atTop_nat 1)
  apply (show Tendsto (fun n =>
      (attentionEntropy (fun j : Fin (n+1) => withSink b (fun k => S k ω) j.val)/Real.log ((n+1:ℕ):ℝ))*
      (Real.log ((n+1:ℕ):ℝ)/Real.log n)) atTop (𝓝 1) by
    simpa only [Function.comp_def,one_mul] using hs.mul log_successor_ratio).congr'
  filter_upwards [eventually_gt_atTop 0] with n hn
  have hnlog := (Real.log_pos (show (1:ℝ)<((n+1:ℕ):ℝ) by exact_mod_cast (show 1<n+1 by omega))).ne'
  field_simp

end SpreadTooThin.MeanfieldLaw


==> anc/lean/SpreadTooThin/Keep.lean <==
import SpreadTooThin.Base.EntropyDual
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Algebra.BigOperators.Group.Multiset.Basic

/-! The multiplier that preserves the top key's weight: existence, uniqueness and bounds (supplement, Proposition on the preserving multiplier). -/

noncomputable section
open SpreadTooThin.Common SpreadTooThin.Base.temperature_geometry
open Set Filter
open scoped BigOperators Topology
namespace SpreadTooThin

variable {ι : Type*} [Fintype ι] [Nonempty ι]

def h (s : ι → ℝ) (m L c : ℝ) : ℝ := -F s m c - L
def h₀ (s : ι → ℝ) (m : ℝ) : ℝ := -F s m 1
def gap₁ (s : ι → ℝ) (m : ℝ) : ℝ := m - tiltedMean s 1
def gapInf (s : ι → ℝ) (m : ℝ) : ℝ := m - maxScore s

theorem h_formula (s : ι → ℝ) (m L c : ℝ) :
    h s m L c = c*m-logSumExp (fun j => c*s j)-L := by
  rw [h, F_eq]
  dsimp [logSumExp]
  ring

theorem h_hasDeriv (s : ι → ℝ) (m L c : ℝ) :
    HasDerivAt (h s m L) (m-tiltedMean s c) c := by
  convert ((F_hasDeriv s m c).neg.sub_const L) using 1 <;> first | rfl | ring

theorem h_concave (s : ι → ℝ) (m L : ℝ) : ConcaveOn ℝ univ (h s m L) := by
  have hc := (F_convex s m).neg
  refine ⟨convex_univ, ?_⟩
  intro x hx y hy a b ha hb hab
  have hh := hc.2 hx hy ha hb hab
  dsimp [h] at *
  nlinarith [congrArg (fun t : ℝ => t*L) hab]

lemma mean_le_max (s : ι → ℝ) (c : ℝ) : tiltedMean s c ≤ maxScore s := by
  calc
    _ ≤ ∑ j, p s c j * maxScore s := Finset.sum_le_sum
      (fun j _ => mul_le_mul_of_nonneg_left (score_le_max s j) (p_pos s c j).le)
    _ = maxScore s := by rw [← Finset.sum_mul, sum_p, one_mul]

theorem h_strictMono (s : ι → ℝ) (m L : ℝ) (hm : maxScore s < m) :
    StrictMono (h s m L) := by
  apply strictMono_of_deriv_pos
  intro c
  rw [(h_hasDeriv s m L c).deriv]
  linarith [mean_le_max s c]

lemma h_bounds (s : ι → ℝ) (m L c : ℝ) (hc : 1 ≤ c) :
    gapInf s m*(c-1) ≤ h s m L c-h s m L 1 ∧
    h s m L c-h s m L 1 ≤ gap₁ s m*(c-1) := by
  rcases eq_or_lt_of_le hc with he | hc
  · subst c; simp
  · have hlo := (h_concave s m L).le_slope_of_hasDerivAt
      (mem_univ 1) (mem_univ c) hc (h_hasDeriv s m L c)
    have hhi := (h_concave s m L).slope_le_of_hasDerivAt
      (mem_univ 1) (mem_univ c) hc (h_hasDeriv s m L 1)
    rw [slope_def_field] at hlo hhi
    have hp := (le_div_iff₀ (sub_pos.mpr hc)).mp hlo
    have hq := (div_le_iff₀ (sub_pos.mpr hc)).mp hhi
    constructor
    · have hmean := mean_le_max s c
      dsimp [gapInf]
      nlinarith
    · exact hq

theorem keep (s : ι → ℝ) (m L : ℝ) (hm : maxScore s < m) (hL : 0 < L) :
    ConcaveOn ℝ univ (h s m L) ∧ StrictMono (h s m L) ∧
    ∃ c : ℝ, 1 < c ∧ h s m L c = h₀ s m ∧
      (∀ d : ℝ, h s m L d = h₀ s m → d=c) ∧
      1+L/gap₁ s m ≤ c ∧ c ≤ 1+L/gapInf s m := by
  have hg : 0 < gapInf s m := sub_pos.mpr hm
  have hg1 : 0 < gap₁ s m := by dsimp [gap₁]; linarith [mean_le_max s 1]
  have hu : 1 < 1+L/gapInf s m := by linarith [div_pos hL hg]
  have hb := (h_bounds s m L (1+L/gapInf s m) hu.le).1
  have he : gapInf s m*((1+L/gapInf s m)-1)=L := by field_simp; ring
  rw [he] at hb
  have hcont : Continuous (h s m L) := continuous_iff_continuousAt.mpr
    (fun c => (h_hasDeriv s m L c).continuousAt)
  have hleft : h s m L 1 ≤ h₀ s m := by dsimp [h, h₀]; linarith
  have hright : h₀ s m ≤ h s m L (1+L/gapInf s m) := by
    dsimp [h, h₀] at *
    linarith
  obtain ⟨c,hc,hroot⟩ := intermediate_value_Icc hu.le hcont.continuousOn ⟨hleft,hright⟩
  have hmono := h_strictMono s m L hm
  have hc1 : 1 < c := by
    have hlt : h s m L 1 < h s m L c := by rw [hroot]; dsimp [h,h₀]; linarith
    exact hmono.lt_iff_lt.mp hlt
  have hdelta : h s m L c-h s m L 1=L := by rw [hroot]; dsimp [h,h₀]; ring
  obtain ⟨hlo,hhi⟩ := h_bounds s m L c hc1.le
  rw [hdelta] at hlo hhi
  refine ⟨h_concave s m L,hmono,c,hc1,hroot,?_,?_,?_⟩
  · intro d hd
    exact hmono.injective (hd.trans hroot.symm)
  · have hh := (div_le_iff₀ hg1).mpr (by nlinarith : L ≤ (c-1)*gap₁ s m)
    linarith
  · have hh := (le_div_iff₀ hg).mpr (by nlinarith : (c-1)*gapInf s m ≤ L)
    linarith

theorem keep_at_training (s : ι → ℝ) (m : ℝ) : h s m 0 1 = h₀ s m := by
  simp [h,h₀]

def bagMass (scores : Multiset ℝ) (c : ℝ) : ℝ := (scores.map (fun t => Real.exp (c*t))).sum

theorem replicated_bag_mass (scores : Multiset ℝ) (k : ℕ) (c : ℝ) :
    bagMass (k • scores) c = (k:ℝ)*bagMass scores c := by
  induction k with
  | zero => simp [bagMass]
  | succ k ih =>
    simp only [succ_nsmul, bagMass, Multiset.map_add, Multiset.sum_add] at *
    rw [ih]
    push_cast
    ring

theorem replicated_bag_logOdds (scores : Multiset ℝ) (k : ℕ) (m c : ℝ)
    (hk : 0 < k) (hB : 0 < bagMass scores c) :
    Real.log (Real.exp (c*m)/bagMass (k • scores) c) =
      c*m-Real.log (bagMass scores c)-Real.log k := by
  rw [replicated_bag_mass, Real.log_div (Real.exp_ne_zero _) (mul_pos (Nat.cast_pos.mpr hk) hB).ne',
    Real.log_exp, Real.log_mul (Nat.cast_pos.mpr hk).ne' hB.ne']
  ring

theorem flat_logOdds (n k : ℕ) (hn : 0 < n) (hk : 0 < k) (s m c : ℝ) :
    Real.log (Real.exp (c*m)/((k:ℝ)*((n:ℝ)*Real.exp (c*s)))) =
      c*(m-s)-Real.log n-Real.log k := by
  rw [Real.log_div (Real.exp_ne_zero _) (by positivity), Real.log_exp,
    Real.log_mul (by positivity) (by positivity),
    Real.log_mul (by positivity) (Real.exp_ne_zero _), Real.log_exp]
  ring

theorem flat_keep_unique (g L : ℝ) (hg : 0 < g) (c : ℝ) :
    c*g-L=g ↔ c=1+L/g := by
  constructor
  · intro hh
    have : c=(g+L)/g := (eq_div_iff hg.ne').mpr (by linarith)
    rw [this]
    field_simp
  · intro hh
    rw [hh]
    field_simp
    <;> ring

theorem flat_keep_log_ratio (n N : ℝ) (hn : 1 < n) (hN : 0 < N) :
    1+Real.log (N/n)/Real.log n = Real.log N/Real.log n := by
  have hn0 : 0 < n := by linarith
  rw [Real.log_div hN.ne' hn0.ne']
  field_simp [(Real.log_pos hn).ne']
  <;> ring

theorem sqrt_first_order (n L : ℝ) (hn : 1 < n) (hL : 0 ≤ L) :
    0 ≤ (1+L/(2*Real.log n))-Real.sqrt (1+L/Real.log n) ∧
    (1+L/(2*Real.log n))-Real.sqrt (1+L/Real.log n) ≤
      L^2/(8*(Real.log n)^2) := by
  have hl := Real.log_pos hn
  let u := L/Real.log n
  have hu : 0 ≤ u := div_nonneg hL hl.le
  have hs := Real.sqrt_nonneg (1+u)
  have hs2 := Real.sq_sqrt (show 0 ≤ 1+u by linarith)
  have hs1 : 1 ≤ Real.sqrt (1+u) := by nlinarith
  have hlo : 0 ≤ (1+u/2)-Real.sqrt (1+u) := by nlinarith [sq_nonneg u]
  have he : (1+u/2)-Real.sqrt (1+u) = u^2/(2*(1+Real.sqrt (1+u))^2) := by
    apply (eq_div_iff (by positivity)).mpr
    nlinarith [sq_nonneg (Real.sqrt (1+u)-1)]
  have hhi : (1+u/2)-Real.sqrt (1+u) ≤ u^2/8 := by
    rw [he]
    exact div_le_div_of_nonneg_left (sq_nonneg u) (by norm_num) (by nlinarith)
  constructor
  · convert hlo using 1 <;> dsimp [u] <;> ring
  · convert hhi using 1 <;> dsimp [u] <;> ring

end SpreadTooThin


==> anc/lean/SpreadTooThin/KeepExtras.lean <==
import SpreadTooThin.Replication

/-! The preserving multiplier: flat crowds, strict bounds, decisiveness, and every named rule at the training size. -/

noncomputable section
open SpreadTooThin.Common SpreadTooThin.Base.temperature_geometry Set
open scoped BigOperators
namespace SpreadTooThin
variable {ι : Type*} [Fintype ι] [Nonempty ι]

theorem h_second_derivative (s : ι → ℝ) (m L c : ℝ) :
    HasDerivAt (fun x => m-tiltedMean s x) (-tiltedVariance s c) c := by
  simpa using (mean_hasDeriv s c).const_sub m

theorem flat_h (s₀ m L c : ℝ) :
    h (fun _ : ι => s₀) m L c = c*(m-s₀)-Real.log (Fintype.card ι)-L := by
  rw [h_formula]
  simp only [logSumExp,expSum,Finset.sum_const,Finset.card_univ,nsmul_eq_mul]
  rw [Real.log_mul (by positivity) (Real.exp_ne_zero _),Real.log_exp]
  ring

theorem flat_keep (s₀ m L c : ℝ) (hg : s₀ < m) :
    h (fun _ : ι => s₀) m L c=h₀ (fun _ : ι => s₀) m ↔ c=1+L/(m-s₀) := by
  have ht := flat_h (ι:=ι) s₀ m 0 1
  rw [keep_at_training] at ht
  rw [flat_h,ht]
  have he : c*(m-s₀)-Real.log (Fintype.card ι)-L =
      1*(m-s₀)-Real.log (Fintype.card ι)-0 ↔ c*(m-s₀)-L=m-s₀ := by constructor <;> intro hh <;> linarith
  rw [he]
  exact flat_keep_unique _ _ (sub_pos.mpr hg) c

theorem keep_at_training_unique (s : ι → ℝ) (m : ℝ) (hm : maxScore s < m) (c : ℝ) :
    h s m 0 c=h₀ s m ↔ c=1 := by
  rw [← keep_at_training s m]
  exact (h_strictMono s m 0 hm).injective.eq_iff

theorem keep_bounds_strict (s : ι → ℝ) (m L c : ℝ) (hm : maxScore s < m)
    (hs : ∃ i j, s i ≠ s j) (hc : 1<c) (hr : h s m L c=h₀ s m) :
    1+L/gap₁ s m < c ∧ c < 1+L/gapInf s m := by
  have hg : 0 < gapInf s m := sub_pos.mpr hm
  have hg1 : 0 < gap₁ s m := by dsimp [gap₁]; linarith [mean_le_max s 1]
  have hstrict := (F_strictConvex s hs m).lt_slope_of_hasDerivAt
    (mem_univ 1) (mem_univ c) hc (F_hasDeriv s m 1)
  rw [slope_def_field] at hstrict
  have hstrict' := (lt_div_iff₀ (sub_pos.mpr hc)).mp hstrict
  have hmean : tiltedMean s c < maxScore s := by
    obtain ⟨j,hj⟩ := exists_lt_max s hs
    calc
      _ < ∑ i, p s c i*maxScore s := Finset.sum_lt_sum
        (fun i _ => mul_le_mul_of_nonneg_left (score_le_max s i) (p_pos s c i).le)
        ⟨j,Finset.mem_univ j,mul_lt_mul_of_pos_left hj (p_pos s c j)⟩
      _ = maxScore s := by rw [← Finset.sum_mul,sum_p,one_mul]
  have hlo := (h_concave s m L).le_slope_of_hasDerivAt
    (mem_univ 1) (mem_univ c) hc (h_hasDeriv s m L c)
  rw [slope_def_field] at hlo
  have hlo' := (le_div_iff₀ (sub_pos.mpr hc)).mp hlo
  have hd : h s m L c-h s m L 1=L := by rw [hr]; dsimp [h,h₀]; ring
  constructor
  · apply (lt_sub_iff_add_lt').mp
    apply (div_lt_iff₀ hg1).mpr
    dsimp [h,h₀] at hr
    dsimp [gap₁]
    nlinarith
  · have hh : (c-1)*gapInf s m<L := by dsimp [gapInf]; nlinarith
    have hh' := (lt_div_iff₀ hg).mpr hh
    linarith

theorem more_decisive (s : ι → ℝ) (m₁ m₂ L c₁ c₂ : ℝ)
    (hm : maxScore s < m₁) (hm12 : m₁<m₂) (hc₁ : 1<c₁)
    (h₁ : h s m₁ L c₁=h₀ s m₁) (h₂ : h s m₂ L c₂=h₀ s m₂) : c₂<c₁ := by
  apply (h_strictMono s m₂ L (hm.trans hm12)).lt_iff_lt.mp
  rw [h₂]
  have ht₁ := h_formula s m₁ L c₁
  have ht₂ := h_formula s m₂ L c₁
  have hb₁ := h_formula s m₁ 0 1
  have hb₂ := h_formula s m₂ 0 1
  rw [keep_at_training] at hb₁ hb₂
  nlinarith [mul_pos (sub_pos.mpr hc₁) (sub_pos.mpr hm12)]

theorem replicated_keep (s : ι → ℝ) (m : ℝ) (k : ℕ) (hk : 1<k)
    (hm : maxScore s < m) :
    ∃ c : ℝ, 1<c ∧
      Real.log (Real.exp (c*m)/bagMass (k • indexedBag s) c)=h₀ s m ∧
      (∀ d : ℝ, Real.log (Real.exp (d*m)/bagMass (k • indexedBag s) d)=h₀ s m → d=c) ∧
      1+Real.log k/gap₁ s m≤c ∧ c≤1+Real.log k/gapInf s m := by
  simpa only [repeated_h s k (by omega)] using
    (keep s m (Real.log k) hm (Real.log_pos (by exact_mod_cast hk))).2.2

theorem named_rules_at_training (n : ℝ) (hn : 1<n) :
    Real.log n/Real.log n=1 ∧ Real.sqrt (Real.log n/Real.log n)=1 ∧
    max 1 (Real.sqrt (Real.log (n/n)))=1 ∧
    ((1/10:ℝ)*Real.log (n/n)+1)^2=1 := by
  have hl := (Real.log_pos hn).ne'
  have hn0 : n≠0 := by linarith
  simp [div_self hl,div_self hn0]

end SpreadTooThin


==> anc/lean/SpreadTooThin/Lemmas.lean <==
import SpreadTooThin.FlatOdds
import SpreadTooThin.Base.ThmTemper

/-! The cited rescaling result with the single margin used in the paper; grouping at multiplier one; the bounded top score. -/

noncomputable section
open Filter SpreadTooThin.Common SpreadTooThin.Base
open SpreadTooThin.Base.temperature_geometry
open scoped Topology
namespace SpreadTooThin.Lemmas

theorem temper_va_only (N₀ : ℕ) (hN₀ : 1<N₀)
    (s : (N : ℕ) → Fin N → ℝ) (s₀ b m : ℝ)
    (hs : ∀ N j,s N j≤s₀) (hsb : s₀<b) (hbm : b<m) :
    let va := (N₀:ℝ)*Real.exp (s₀-b)
    let vr := (N₀:ℝ)*Real.exp (s₀-m)
    let ur := Real.exp (b-m)
    (va≤1 → MonotoneOn (thm_temper.abstentionBound N₀ va) (Set.Ici 1) ∧
      MonotoneOn (thm_temper.retrievalBound N₀ ur vr) (Set.Ici 1)) ∧
    (va<1 → Tendsto (thm_temper.abstentionBound N₀ va) atTop (𝓝 1) ∧
      Tendsto (thm_temper.retrievalBound N₀ ur vr) atTop (𝓝 1) ∧
      Tendsto (fun N => thm_temper.abstention (s N) b (thm_temper.logScale N₀ N)) atTop (𝓝 1) ∧
      Tendsto (fun N => thm_temper.retrieval (s N) b m (thm_temper.logScale N₀ N)) atTop (𝓝 1)) := by
  dsimp only
  have hu : Real.exp (b-m)<1 := Real.exp_lt_one_iff.mpr (by linarith)
  have he : (N₀:ℝ)*Real.exp (s₀-m)=
      ((N₀:ℝ)*Real.exp (s₀-b))*Real.exp (b-m) := by
    rw [mul_assoc,← Real.exp_add]
    congr 2
    ring
  have hmain := thm_temper N₀ hN₀ s s₀ b m hs hsb hbm
  have hp : 0<(N₀:ℝ)*Real.exp (s₀-b) :=
    mul_pos (by exact_mod_cast (show 0<N₀ by omega)) (Real.exp_pos _)
  have hvr : (N₀:ℝ)*Real.exp (s₀-m)<(N₀:ℝ)*Real.exp (s₀-b) := by
    rw [he]
    nlinarith
  exact ⟨fun hva => hmain.2.1 ⟨hva,(hvr.trans_le hva).le,hu.le⟩,
    fun hva => hmain.2.2 ⟨hva,hvr.trans hva,hu⟩⟩

theorem group_at_one {ι : Type*} [Fintype ι] (s : ι → ℝ) :
    logSumExp (fun j => (1:ℝ)*s j)=(1:ℝ)*logSumExp s := by simp

theorem prefix_top_bounds (s : ℕ → ℝ) (u : ℝ) (hs : ∀ j,Real.exp (s j)≤u) (n : ℕ) :
    s 0≤maxScore (fun j : Fin (n+1) => s j) ∧
      maxScore (fun j : Fin (n+1) => s j)≤Real.log u := by
  constructor
  · exact score_le_max (fun j : Fin (n+1) => s j) 0
  · obtain ⟨j,hj⟩ := max_attained (fun j : Fin (n+1) => s j)
    rw [← hj,← Real.log_exp (s j)]
    exact Real.log_le_log (Real.exp_pos _) (hs j)

theorem prefix_top_rate (s : ℕ → ℝ) (u : ℝ) (hs : ∀ j,Real.exp (s j)≤u) :
    Tendsto (fun n => maxScore (fun j : Fin (n+1) => s j)/Real.log (n+1:ℕ))
      atTop (𝓝 0) := by
  have hn : Tendsto (fun n : ℕ => n+1) atTop atTop :=
    tendsto_atTop_mono (fun n => Nat.le_add_right n 1) tendsto_id
  have hlog : Tendsto (fun n : ℕ => Real.log (n+1:ℕ)) atTop atTop :=
    Real.tendsto_log_atTop.comp (tendsto_natCast_atTop_atTop.comp hn)
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le
    (tendsto_const_nhds.div_atTop hlog) (tendsto_const_nhds.div_atTop hlog)
  · intro n
    exact div_le_div_of_nonneg_right (prefix_top_bounds s u hs n).1
      (Real.log_nonneg (by exact_mod_cast (show 1≤n+1 by omega)))
  · intro n
    exact div_le_div_of_nonneg_right (prefix_top_bounds s u hs n).2
      (Real.log_nonneg (by exact_mod_cast (show 1≤n+1 by omega)))

end SpreadTooThin.Lemmas


==> anc/lean/SpreadTooThin/Meanfield.lean <==
import SpreadTooThin.Common.Softmax
import Mathlib.Probability.StrongLaw

/-! The mean-field law for i.i.d. exponentiated scores. -/

noncomputable section
open Filter MeasureTheory ProbabilityTheory
open scoped BigOperators Topology
namespace SpreadTooThin.MeanfieldLaw

def mass (s : ℕ → ℝ) (n : ℕ) : ℝ := ∑ j ∈ Finset.range n,Real.exp (s j)

theorem mass_pos (s : ℕ → ℝ) (n : ℕ) (hn : 0<n) : 0<mass s n := by
  exact Finset.sum_pos' (fun j _ => (Real.exp_pos (s j)).le)
    ⟨0,Finset.mem_range.mpr hn,Real.exp_pos (s 0)⟩

theorem from_mean (s : ℕ → ℝ) (μ b : ℝ) (hμ : 0<μ)
    (havg : Tendsto (fun n => mass s n/(n:ℝ)) atTop (𝓝 μ)) :
    Tendsto (fun n => Real.log (mass s n)-Real.log n) atTop (𝓝 (Real.log μ)) ∧
    Tendsto (fun n => Real.log (Real.exp b/mass s n)+Real.log n) atTop (𝓝 (b-Real.log μ)) ∧
    Tendsto (fun n => (Real.exp b/(Real.exp b+mass s n))/
      (Real.exp b/(Real.exp b+(n:ℝ)*μ))) atTop (𝓝 1) := by
  have hl : Tendsto (fun n => Real.log (mass s n)-Real.log n) atTop (𝓝 (Real.log μ)) := by
    apply (havg.log hμ.ne').congr'
    filter_upwards [eventually_gt_atTop 0] with n hn
    exact Real.log_div (mass_pos s n hn).ne' (Nat.cast_pos.mpr hn).ne'
  refine ⟨hl,?_,?_⟩
  · apply (hl.const_sub b).congr'
    filter_upwards [eventually_gt_atTop 0] with n hn
    rw [Real.log_div (Real.exp_ne_zero _) (mass_pos s n hn).ne',Real.log_exp]
    ring
  · have hz : Tendsto (fun n : ℕ => Real.exp b/n) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop tendsto_natCast_atTop_atTop
    have hh' : Tendsto (fun n : ℕ => (Real.exp b/n+μ)/(Real.exp b/n+mass s n/n)) atTop (𝓝 1) := by
      convert ((hz.add_const μ).div (hz.add havg) (by simpa using hμ.ne')) using 1
      · funext n
        rfl
      · simp [hμ.ne']
    apply hh'.congr'
    filter_upwards [eventually_gt_atTop 0] with n hn
    have hn0 : (n:ℝ)≠0 := (Nat.cast_pos.mpr hn).ne'
    have hb := mass_pos s n hn
    field_simp
    <;> ring

theorem iid_meanfield {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    (S : ℕ → Ω → ℝ) (hind : iIndepFun S P)
    (hid : ∀ j,IdentDistrib (S j) (S 0) P P)
    (hint : Integrable (fun ω => Real.exp (S 0 ω)) P) (b : ℝ) :
    let μ := ∫ ω,Real.exp (S 0 ω) ∂P
    ∀ᵐ ω ∂P,
      Tendsto (fun n => mass (fun j => S j ω) n/(n:ℝ)) atTop (𝓝 μ) ∧
      Tendsto (fun n => Real.log (mass (fun j => S j ω) n)-Real.log n) atTop (𝓝 (Real.log μ)) ∧
      Tendsto (fun n => Real.log (Real.exp b/mass (fun j => S j ω) n)+Real.log n) atTop (𝓝 (b-Real.log μ)) ∧
      Tendsto (fun n => (Real.exp b/(Real.exp b+mass (fun j => S j ω) n))/
        (Real.exp b/(Real.exp b+(n:ℝ)*μ))) atTop (𝓝 1) := by
  have hμ := integral_exp_pos hint
  have hs := strong_law_ae_real (fun j => Real.exp ∘ S j) hint
    (fun i j hij => (hind.indepFun hij).comp Real.measurable_exp Real.measurable_exp)
    (fun j => (hid j).comp Real.measurable_exp)
  filter_upwards [hs] with ω hω
  exact ⟨hω,from_mean (fun j => S j ω) _ b hμ hω⟩

theorem exp_integrable_of_bounded {Ω : Type*} [MeasurableSpace Ω]
    (P : Measure Ω) [IsProbabilityMeasure P] (S : Ω → ℝ) (hS : AEMeasurable S P)
    (u : ℝ) (hu : ∀ᵐ ω ∂P,Real.exp (S ω)≤u) :
    Integrable (fun ω => Real.exp (S ω)) P := by
  exact Integrable.of_mem_Icc 0 u (hS.exp) (hu.mono (fun ω hω => ⟨(Real.exp_pos _).le,hω⟩))

theorem finite_meanfield_counterexample :
    (1/(1+1):ℝ)≠1/(1+3/2) ∧ ((1/(1+1)+1/(1+2))/2:ℝ)≠1/(1+3/2) := by norm_num

end SpreadTooThin.MeanfieldLaw


==> anc/lean/SpreadTooThin/Replication.lean <==
import SpreadTooThin.Keep

/-! Copying every key k times; repeated crowds; registers and grouping. -/

noncomputable section
open SpreadTooThin.Common SpreadTooThin.Base.temperature_geometry
open scoped BigOperators
namespace SpreadTooThin
variable {ι κ : Type*} [Fintype ι] [Nonempty ι] [Fintype κ] [Nonempty κ]

def indexedBag (s : ι → ℝ) : Multiset ℝ := Finset.univ.val.map s

theorem indexedBag_mass (s : ι → ℝ) (c : ℝ) :
    bagMass (indexedBag s) c = expSum (fun j => c*s j) := by
  simp only [bagMass,indexedBag,Multiset.map_map,expSum,Finset.sum]
  rfl

theorem indexedBag_card (s : ι → ℝ) (k : ℕ) :
    (k • indexedBag s).card=k*Fintype.card ι := by
  induction k with
  | zero => simp
  | succ k ih => simp [succ_nsmul,ih,indexedBag,add_mul]

theorem repeated_h (s : ι → ℝ) (k : ℕ) (hk : 0 < k) (m c : ℝ) :
    Real.log (Real.exp (c*m)/bagMass (k • indexedBag s) c)=h s m (Real.log k) c := by
  rw [replicated_bag_logOdds _ _ _ _ hk (by rw [indexedBag_mass]; exact expSum_pos _),
    indexedBag_mass,h_formula]
  rfl

theorem replication_log_ratio (n k : ℕ) (hn : 0 < n) (hk : 0 < k) :
    Real.log (((k*n:ℕ):ℝ)/(n:ℝ))=Real.log k := by
  rw [Nat.cast_mul,mul_div_cancel_right₀ _ (Nat.cast_pos.mpr hn).ne']

theorem replicate_mass (s : ι → ℝ) :
    expSum (fun j : κ × ι => s j.2)=(Fintype.card κ:ℝ)*expSum s := by
  simp [expSum,Fintype.sum_prod_type]

theorem replicate_weight (s : ι → ℝ) (i : κ × ι) :
    softmax (fun j : κ × ι => s j.2) i=softmax s i.2/(Fintype.card κ:ℝ) := by
  rw [softmax,replicate_mass,softmax]
  ring

theorem replicate_region (s : ι → ℝ) (v : ι → ℝ) :
    (∑ j : κ × ι, softmax (fun i : κ × ι => s i.2) j*v j.2)=
      ∑ j, softmax s j*v j := by
  have hk : (Fintype.card κ:ℝ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  simp_rw [replicate_weight,div_mul_eq_mul_div]
  rw [Fintype.sum_prod_type]
  simp only [Finset.sum_const,Finset.card_univ,nsmul_eq_mul,← Finset.sum_div]
  exact mul_div_cancel₀ _ hk

theorem replicate_output {E : Type*} [AddCommGroup E] [Module ℝ E]
    (s : ι → ℝ) (v : ι → E) :
    (∑ j : κ × ι, softmax (fun i : κ × ι => s i.2) j • v j.2)=
      ∑ j, softmax s j • v j := by
  have hk : (Fintype.card κ:ℝ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  simp_rw [replicate_weight]
  rw [Fintype.sum_prod_type]
  simp only [Finset.sum_const,Finset.card_univ]
  rw [Finset.smul_sum]
  apply Finset.sum_congr rfl
  intro j _
  rw [← smul_assoc,nsmul_eq_mul,mul_div_cancel₀ _ hk]

theorem replicate_lse (s : ι → ℝ) :
    logSumExp (fun j : κ × ι => s j.2)=logSumExp s+Real.log (Fintype.card κ:ℝ) := by
  rw [logSumExp,replicate_mass,Real.log_mul (by positivity) (expSum_pos s).ne']
  exact add_comm _ _

def attentionEntropy {α : Type*} [Fintype α] (s : α → ℝ) : ℝ :=
    -(∑ j, softmax s j*Real.log (softmax s j))

theorem replicate_entropy (s : ι → ℝ) :
    attentionEntropy (fun j : κ × ι => s j.2)=
      attentionEntropy s+Real.log (Fintype.card κ:ℝ) := by
  have hk : (Fintype.card κ:ℝ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  unfold attentionEntropy
  simp_rw [replicate_weight,Real.log_div (softmax_pos _ _).ne' hk]
  rw [Fintype.sum_prod_type]
  simp only [Finset.sum_const,Finset.card_univ,nsmul_eq_mul]
  simp_rw [mul_sub,div_mul_eq_mul_div,Finset.sum_sub_distrib,← Finset.sum_div,
    ← Finset.sum_mul,sum_softmax,one_mul]
  field_simp
  <;> ring

theorem fixed_null_logOdds (B z : ℝ) (k : ℕ) (hB : 0 < B) (hz : 0 < z) (hk : 0 < k) :
    Real.log (z/((k:ℝ)*B))=Real.log (z/B)-Real.log k := by
  rw [Real.log_div hz.ne' (by positivity),Real.log_div hz.ne' hB.ne',
    Real.log_mul (Nat.cast_pos.mpr hk).ne' hB.ne']
  ring

theorem zero_registers (s : ι → ℝ) (t : κ → ℝ) (v : ι → ℝ) :
    (∑ i : ι, Real.exp (s i)/(expSum t+expSum s)*v i)+
      (∑ j : κ, Real.exp (t j)/(expSum t+expSum s)*0)=
      nullGate s (expSum t)*(∑ i,softmax s i*v i) := by
  simp only [mul_zero,Finset.sum_const_zero,add_zero]
  change (∑ i, nullWeightRow s (expSum t) i*v i)=_
  simp_rw [nullWeightRow_factor s (expSum_pos t),mul_assoc,← Finset.mul_sum]

theorem grouped_null_scaling_counterexample :
    expSum (fun _ : Fin 2 => (2:ℝ)*0) ≠
      Real.exp (2*logSumExp (fun _ : Fin 2 => (0:ℝ))) := by
  norm_num [expSum,logSumExp,show (2:ℝ)*Real.log 2=Real.log 2+Real.log 2 by ring,
    Real.exp_add,Real.exp_log (by norm_num : (0:ℝ)<2)]

theorem total_count_counterexample :
    Real.exp (Real.log 2)/(2-1:ℝ)=2 ∧
    Real.exp (2*Real.log 2)/(4-1:ℝ)=4/3 ∧ (4/3:ℝ)≠2 := by
  norm_num [show (2:ℝ)*Real.log 2=Real.log 2+Real.log 2 by ring,
    Real.exp_add,Real.exp_log (by norm_num : (0:ℝ)<2)]

theorem replicate_top (s : ι → ℝ) :
    maxScore (fun j : κ × ι => s j.2)=maxScore s := by
  obtain ⟨i,hi⟩ := max_attained (fun j : κ × ι => s j.2)
  obtain ⟨j,hj⟩ := max_attained s
  apply le_antisymm
  · rw [← hi]; exact score_le_max s i.2
  · rw [← hj]; exact score_le_max (fun i : κ × ι => s i.2) (Classical.choice inferInstance,j)

theorem zero_register_vector {E : Type*} [AddCommGroup E] [Module ℝ E]
    (s : ι → ℝ) (t : κ → ℝ) (v : ι → E) :
    (∑ i,(Real.exp (s i)/(expSum t+expSum s)) • v i)+
      (∑ j,(Real.exp (t j)/(expSum t+expSum s)) • (0:E))=
      nullGate s (expSum t) • (∑ i,softmax s i • v i) := by
  simp only [smul_zero,Finset.sum_const_zero,add_zero]
  change (∑ i,nullWeightRow s (expSum t) i • v i)=_
  simp_rw [nullWeightRow_factor s (expSum_pos t),mul_smul,← Finset.smul_sum]

def bagPowerMean (scores : Multiset ℝ) (q : ℝ) : ℝ :=
    (bagMass scores q/(scores.card:ℝ))^(q⁻¹)

theorem repeated_bag_powerMean (scores : Multiset ℝ) (k : ℕ) (hk : 0<k) (q : ℝ) :
    bagPowerMean (k • scores) q=bagPowerMean scores q := by
  have hc : (k • scores).card=k*scores.card := by
    induction k with
    | zero => simp
    | succ k ih => simp [succ_nsmul,add_mul]
  unfold bagPowerMean
  rw [replicated_bag_mass,hc,Nat.cast_mul,mul_div_mul_left _ _ (Nat.cast_pos.mpr hk).ne']

theorem single_register_scaling (b c : ℝ) :
    logSumExp (fun _ : Fin 1 => c*b)=c*logSumExp (fun _ : Fin 1 => b) := by
  simp [logSumExp,expSum,Real.log_exp]

end SpreadTooThin


==> anc/lean/SpreadTooThin/Statements.lean <==
import SpreadTooThin.Lemmas
import SpreadTooThin.Dilution
import SpreadTooThin.Replication

/-! Register groups and total-key counts in (L3), the sink's log-odds in (L2), the offset that restores the uncopied keys' share, the register split and fitted slopes, and the lead over the log-mean-exp. -/

noncomputable section
open Filter SpreadTooThin.Common SpreadTooThin.Base SpreadTooThin.Base.thm_temper
open scoped BigOperators Topology
namespace SpreadTooThin.Statements

def groupMass {R : ℕ} (r : Fin R → ℝ) (q : ℝ) : ℝ := ∑ i, Real.exp (q * r i)

def groupAbsent {N R : ℕ} (s : Fin N → ℝ) (r : Fin R → ℝ) (q : ℝ) : ℝ :=
  groupMass r q / (groupMass r q + expSum (fun j => q * s j))

def groupRetrieval {N R : ℕ} (s : Fin N → ℝ) (r : Fin R → ℝ) (m q : ℝ) : ℝ :=
  Real.exp (q * m) / (Real.exp (q * m) + groupMass r q + expSum (fun j => q * s j))

lemma groupMass_ge {R : ℕ} (r : Fin R → ℝ) (i₀ : Fin R) (q : ℝ) :
    Real.exp (q * r i₀) ≤ groupMass r q :=
  Finset.single_le_sum (f := fun i => Real.exp (q * r i))
    (fun i _ => (Real.exp_pos _).le) (Finset.mem_univ i₀)

lemma groupMass_le {R : ℕ} (r : Fin R → ℝ) (b q : ℝ) (hr : ∀ i, r i ≤ b) (hq : 0 ≤ q) :
    groupMass r q ≤ R * Real.exp (q * b) := by
  unfold groupMass
  calc ∑ i, Real.exp (q * r i) ≤ ∑ _i : Fin R, Real.exp (q * b) :=
        Finset.sum_le_sum (fun i _ => Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (hr i) hq))
    _ = R * Real.exp (q * b) := by simp

lemma frac_mono (x y S : ℝ) (hy : 0 < y) (hxy : y ≤ x) (hS : 0 ≤ S) :
    y / (y + S) ≤ x / (x + S) := by
  rw [div_le_div_iff₀ (by linarith) (by linarith)]
  nlinarith

theorem group_rescaled_limits (N₀ : ℕ) (hN₀ : 1 < N₀)
    (s : (N : ℕ) → Fin N → ℝ) {R : ℕ} (r : Fin R → ℝ) (i₀ : Fin R) (s₀ b m : ℝ)
    (hs : ∀ N j, s N j ≤ s₀) (hr : ∀ i, r i ≤ b) (hb : r i₀ = b)
    (hmargin : Real.log N₀ < b - s₀) (hbm : b < m) :
    Tendsto (fun N => groupAbsent (s N) r (logScale N₀ N)) atTop (𝓝 1) ∧
    Tendsto (fun N => groupRetrieval (s N) r m (logScale N₀ N)) atTop (𝓝 1) := by
  have hN₀R : (1 : ℝ) < N₀ := by exact_mod_cast hN₀
  have hlog : 0 < Real.log N₀ := Real.log_pos hN₀R
  have hsb : s₀ < b := by linarith
  have hva : (N₀ : ℝ) * Real.exp (s₀ - b) < 1 := by
    rw [← Real.exp_log (by linarith : (0 : ℝ) < N₀), ← Real.exp_add]
    exact Real.exp_lt_one_iff.mpr (by linarith)
  have hT := (SpreadTooThin.Lemmas.temper_va_only N₀ hN₀ s s₀ b m hs hsb hbm).2 hva
  constructor
  · apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hT.2.2.1 tendsto_const_nhds
    · filter_upwards [eventually_gt_atTop (0 : ℕ)] with N hN
      have hq := scale_nonneg N₀ N hN₀ hN
      unfold abstention groupAbsent
      exact frac_mono _ _ _ (Real.exp_pos _)
        (by simpa [hb] using groupMass_ge r i₀ (logScale N₀ N)) (expSum_nonneg _)
    · exact Eventually.of_forall fun N => by
        unfold groupAbsent
        have h1 := expSum_nonneg (fun j => logScale N₀ N * s N j)
        have h2 : 0 ≤ groupMass r (logScale N₀ N) :=
          Finset.sum_nonneg (fun i _ => (Real.exp_pos _).le)
        rcases h2.eq_or_lt with h | h
        · rw [← h]; simp
        · exact (div_le_one (by linarith)).2 (by linarith)
  · set ur := Real.exp (b - m)
    set vr := (N₀ : ℝ) * Real.exp (s₀ - m)
    have hur : 0 < ur := Real.exp_pos _
    have hur1 : ur < 1 := Real.exp_lt_one_iff.mpr (by linarith)
    have hvr : 0 < vr := mul_pos (by linarith) (Real.exp_pos _)
    have hvr1 : vr < 1 := by
      have : vr = (N₀ * Real.exp (s₀ - b)) * ur := by
        simp only [vr, ur, mul_assoc, ← Real.exp_add]; congr 2; ring
      rw [this]
      nlinarith [mul_pos (mul_pos (by linarith : (0:ℝ) < N₀) (Real.exp_pos (s₀ - b))) hur]
    have hsc := scale_tendsto N₀ hN₀
    have hpu : Tendsto (fun N => ur ^ logScale N₀ N) atTop (𝓝 0) :=
      (tendsto_rpow_atTop_of_base_lt_one ur (by linarith) hur1).comp hsc
    have hpv : Tendsto (fun N => vr ^ logScale N₀ N) atTop (𝓝 0) :=
      (tendsto_rpow_atTop_of_base_lt_one vr (by linarith) hvr1).comp hsc
    have hL : Tendsto (fun N => (1 + R * ur ^ logScale N₀ N + vr ^ logScale N₀ N)⁻¹)
        atTop (𝓝 1) := by
      simpa using (((tendsto_const_nhds (x := (1 : ℝ))).add
        (hpu.const_mul (R : ℝ))).add hpv).inv₀ (by norm_num)
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hL tendsto_const_nhds
    · filter_upwards [eventually_gt_atTop (0 : ℕ)] with N hN
      set q := logScale N₀ N
      have hq : 0 ≤ q := scale_nonneg N₀ N hN₀ hN
      have hn := training_rpow N₀ N hN₀ hN
      have hS := normalized_background_bound N₀ (s N) s₀ m q (hs N) hq hn
      have hG : groupMass r q / Real.exp (q * m) ≤ R * ur ^ q := by
        have h1 := groupMass_le r b q hr hq
        have hu : ur ^ q = Real.exp (q * b) / Real.exp (q * m) := by
          simp only [ur]
          rw [← Real.exp_mul, ← Real.exp_sub]; congr 1; ring
        rw [hu, mul_div_assoc']
        exact div_le_div_of_nonneg_right h1 (Real.exp_pos _).le
      have hE := Real.exp_pos (q * m)
      have hG0 : 0 ≤ groupMass r q := Finset.sum_nonneg (fun i _ => (Real.exp_pos _).le)
      have hS0 := expSum_nonneg (fun j => q * s N j)
      have heq : groupRetrieval (s N) r m q =
          (1 + groupMass r q / Real.exp (q * m) +
            expSum (fun j => q * s N j) / Real.exp (q * m))⁻¹ := by
        unfold groupRetrieval
        rw [← one_div]
        field_simp
      rw [heq]
      apply inv_anti₀ (by positivity)
      linarith
    · exact Eventually.of_forall fun N => by
        unfold groupRetrieval
        have h1 := expSum_nonneg (fun j => logScale N₀ N * s N j)
        have h2 : 0 ≤ groupMass r (logScale N₀ N) :=
          Finset.sum_nonneg (fun i _ => (Real.exp_pos _).le)
        have h3 := Real.exp_pos (logScale N₀ N * m)
        exact (div_le_one (by linarith)).2 (by linarith)

theorem total_key_ratio (Ttr T n : ℕ) (hTtr : 1 < Ttr) (hT : 0 < T) (hn : n ≤ T)
    (s : Fin n → ℝ) (s₀ b : ℝ) (hs : ∀ j, s j ≤ s₀) :
    expSum (fun j => logScale Ttr T * s j) / Real.exp (logScale Ttr T * b) ≤
      (T : ℝ) ^ (1 - (b - s₀) / Real.log Ttr) := by
  set q := logScale Ttr T
  have hq : 0 ≤ q := scale_nonneg Ttr T hTtr hT
  have hTR : (0 : ℝ) < T := by exact_mod_cast hT
  have hsum : expSum (fun j => q * s j) ≤ (T : ℝ) * Real.exp (q * s₀) := by
    calc expSum (fun j => q * s j) ≤ ∑ _j : Fin n, Real.exp (q * s₀) :=
          Finset.sum_le_sum (fun j _ =>
            Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (hs j) hq))
      _ = n * Real.exp (q * s₀) := by simp
      _ ≤ T * Real.exp (q * s₀) :=
          mul_le_mul_of_nonneg_right (by exact_mod_cast hn) (Real.exp_pos _).le
  have hpow : (T : ℝ) ^ (1 - (b - s₀) / Real.log Ttr) =
      T * Real.exp (q * s₀) / Real.exp (q * b) := by
    rw [Real.rpow_def_of_pos hTR, mul_div_assoc, ← Real.exp_sub,
      show (T : ℝ) * Real.exp (q * s₀ - q * b) = Real.exp (Real.log T + (q * s₀ - q * b)) by
        rw [Real.exp_add, Real.exp_log hTR]]
    congr 1
    simp only [q, logScale]
    ring
  rw [hpow]
  exact div_le_div_of_nonneg_right hsum (Real.exp_pos _).le

theorem total_key_limits (Ttr : ℕ) (hTtr : 1 < Ttr) (n : ℕ → ℕ) (hn : ∀ T, n T ≤ T)
    (s : (T : ℕ) → Fin (n T) → ℝ) (s₀ b m : ℝ) (hs : ∀ T j, s T j ≤ s₀)
    (hmargin : Real.log Ttr < b - s₀) (hbm : b < m) :
    Tendsto (fun T => abstention (s T) b (logScale Ttr T)) atTop (𝓝 1) ∧
    Tendsto (fun T => retrieval (s T) b m (logScale Ttr T)) atTop (𝓝 1) := by
  have hlog : 0 < Real.log Ttr := Real.log_pos (by exact_mod_cast hTtr)
  have hpow : ∀ c : ℝ, Real.log Ttr < c →
      Tendsto (fun T : ℕ => (T : ℝ) ^ (1 - c / Real.log Ttr)) atTop (𝓝 0) := by
    intro c hc
    have hy : 0 < c / Real.log Ttr - 1 := by
      rw [sub_pos, one_lt_div hlog]; exact hc
    have := (tendsto_rpow_neg_atTop hy).comp tendsto_natCast_atTop_atTop
    refine this.congr' (Eventually.of_forall fun T => ?_)
    simp only [Function.comp, neg_sub]
  have hA := hpow (b - s₀) hmargin
  have hR := hpow (m - s₀) (by linarith)
  have hsc := scale_tendsto Ttr hTtr
  have hU : Tendsto (fun T : ℕ => Real.exp (b - m) ^ logScale Ttr T) atTop (𝓝 0) :=
    (tendsto_rpow_atTop_of_base_lt_one _ (by linarith [Real.exp_pos (b - m)])
      (Real.exp_lt_one_iff.mpr (by linarith))).comp hsc
  constructor
  · have hL : Tendsto (fun T : ℕ => (1 + (T : ℝ) ^ (1 - (b - s₀) / Real.log Ttr))⁻¹)
        atTop (𝓝 1) := by
      simpa using ((tendsto_const_nhds (x := (1 : ℝ))).add hA).inv₀ (by norm_num)
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hL tendsto_const_nhds
    · filter_upwards [eventually_gt_atTop (0 : ℕ)] with T hT
      rw [abstention_eq]
      apply inv_anti₀ (add_pos_of_pos_of_nonneg one_pos
        (div_nonneg (expSum_nonneg (fun j => logScale Ttr T * s T j))
          (Real.exp_pos (logScale Ttr T * b)).le))
      linarith [total_key_ratio Ttr T (n T) hTtr hT (hn T) (s T) s₀ b (hs T)]
    · exact Eventually.of_forall fun T => (weights_le_one (s T) b m _).1
  · have hL : Tendsto (fun T : ℕ => (1 + Real.exp (b - m) ^ logScale Ttr T +
        (T : ℝ) ^ (1 - (m - s₀) / Real.log Ttr))⁻¹) atTop (𝓝 1) := by
      simpa using (((tendsto_const_nhds (x := (1 : ℝ))).add hU).add hR).inv₀ (by norm_num)
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hL tendsto_const_nhds
    · filter_upwards [eventually_gt_atTop (0 : ℕ)] with T hT
      rw [retrieval_eq]
      apply inv_anti₀ (add_pos_of_pos_of_nonneg (add_pos one_pos (by positivity))
        (div_nonneg (expSum_nonneg (fun j => logScale Ttr T * s T j))
          (Real.exp_pos (logScale Ttr T * m)).le))
      linarith [total_key_ratio Ttr T (n T) hTtr hT (hn T) (s T) s₀ m (hs T)]
    · exact Eventually.of_forall fun T => (weights_le_one (s T) b m _).2

theorem sink_outside_fails (N₀ : ℕ) (hN₀ : 1 < N₀) (b : ℝ) :
    Tendsto (fun N : ℕ => Real.exp b /
      (Real.exp b + expSum (fun _ : Fin N => logScale N₀ N * 0))) atTop (𝓝 0) := by
  have h : ∀ N : ℕ, expSum (fun _ : Fin N => logScale N₀ N * 0) = N := fun N => by
    simp [expSum]
  simp only [h]
  have hd : Tendsto (fun N : ℕ => Real.exp b + (N : ℝ)) atTop atTop :=
    tendsto_atTop_add_const_left _ _ tendsto_natCast_atTop_atTop
  simpa [div_eq_mul_inv] using hd.inv_tendsto_atTop.const_mul (Real.exp b)

theorem sink_logOdds_near {ι : Type*} [Fintype ι] [Nonempty ι] (s : ι → ℝ) (τ b : ℝ)
    (hs : ∀ j, -τ ≤ s j ∧ s j ≤ τ) :
    let a := Real.exp b / (Real.exp b + expSum s)
    |Real.log (a / (1 - a)) - (b - Real.log (Fintype.card ι))| ≤ τ := by
  dsimp only
  rw [SpreadTooThin.register_logOdds (expSum s) (Real.exp b) (expSum_pos s) (Real.exp_pos b),
    Real.log_exp]
  have h := SpreadTooThin.lse_bounds s τ hs
  simp only [logSumExp] at h
  rw [abs_le]
  constructor <;> linarith [h.1, h.2]

theorem offset_restores {κ ι : Type*} [Fintype κ] [Nonempty κ] [Fintype ι]
    (U : κ → ℝ) (P : ι → ℝ) (m : ℕ) (hm : 0 < m) :
    (∑ k, Real.exp (U k + Real.log m)) /
        ((∑ k, Real.exp (U k + Real.log m)) + ∑ x : Fin m × ι, Real.exp (P x.2)) =
      (∑ k, Real.exp (U k)) / ((∑ k, Real.exp (U k)) + ∑ i, Real.exp (P i)) ∧
    ∀ k₀, Real.exp (U k₀ + Real.log m) /
        ((∑ k, Real.exp (U k + Real.log m)) + ∑ x : Fin m × ι, Real.exp (P x.2)) =
      Real.exp (U k₀) / ((∑ k, Real.exp (U k)) + ∑ i, Real.exp (P i)) := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hU : ∀ k, Real.exp (U k + Real.log m) = m * Real.exp (U k) := fun k => by
    rw [Real.exp_add, Real.exp_log hmR, mul_comm]
  have hP : ∑ x : Fin m × ι, Real.exp (P x.2) = m * ∑ i, Real.exp (P i) := by
    rw [Fintype.sum_prod_type]; simp
  have hA : 0 < ∑ k, Real.exp (U k) := Finset.sum_pos (fun k _ => Real.exp_pos _) Finset.univ_nonempty
  have hB : 0 ≤ ∑ i, Real.exp (P i) := Finset.sum_nonneg (fun i _ => (Real.exp_pos _).le)
  simp only [hU, hP, ← Finset.mul_sum]
  constructor
  · rw [← mul_add, mul_div_mul_left _ _ hmR.ne']
  · intro k₀
    rw [← mul_add, mul_div_mul_left _ _ hmR.ne']

theorem register_split {κ ι : Type*} [Fintype κ] [Nonempty κ] [Fintype ι] [Nonempty ι]
    (r : κ → ℝ) (t : ι → ℝ) :
    let a := expSum r / (expSum r + expSum t)
    logSumExp r - Real.log (a / (1 - a)) = logSumExp t := by
  dsimp only
  rw [SpreadTooThin.register_logOdds (expSum t) (expSum r) (expSum_pos t) (expSum_pos r)]
  simp [logSumExp]

def mean {n : ℕ} (y : Fin n → ℝ) : ℝ := (∑ i, y i) / n

def olsSlope {n : ℕ} (x y : Fin n → ℝ) : ℝ :=
  (∑ i, (x i - mean x) * (y i - mean y)) / ∑ i, (x i - mean x) ^ 2

theorem olsSlope_sub {n : ℕ} (x y z : Fin n → ℝ) :
    olsSlope x (fun i => y i - z i) = olsSlope x y - olsSlope x z := by
  unfold olsSlope mean
  rw [← sub_div]
  congr 1
  rw [← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [Finset.sum_sub_distrib]
  ring

theorem lead_over_lme_flat (n : ℕ) (hn : 0 < n) (t g : ℝ) :
    (t + g) - Real.log ((∑ _i : Fin n, Real.exp t) / n) = g := by
  have hnR : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  simp [mul_div_cancel_left₀ _ hnR, Real.log_exp]

end SpreadTooThin.Statements


==> anc/lean/lake-manifest.json <==
{
 "version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"
  }
 ],
 "name": "SpreadTooThin",
 "lakeDir": ".lake",
 "fixedToolchain": false
}


==> anc/lean/lakefile.toml <==
name = "SpreadTooThin"
version = "1.0.0"
defaultTargets = ["SpreadTooThin"]

[leanOptions]
autoImplicit = false
relaxedAutoImplicit = false

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "v4.33.1"

[[lean_lib]]
name = "SpreadTooThin"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.1

